A Bootstrap Study of Confinement in AdS

Yang-Mills theory in AdS$_{4}$ with Dirichlet boundary conditions is expected to undergo a transition as the AdS radius varies, since the boundary data is incompatible with confinement in flat space. Various mechanisms have been proposed for the disappearance of the Dirichlet boundary condition. From the boundary viewpoint, the associated $3d$ CFT is a deformation of a generalised free theory of non-Abelian conserved currents, with the deformation governed by the bulk gauge coupling. We test these scenarios by deriving non-perturbative constraints from the numerical conformal bootstrap of the four-point function of non-Abelian conserved currents. We rule out the scenario in which the boundary current decouples. Bounds on the lightest scalar operators disfavour a bulk Higgs mechanism and instead point to a transition driven by a scalar singlet becoming marginal. We also obtain bounds on other scalar operators and on the current central charge, and we refine character-based techniques incorporating parity and charge-conjugation symmetry to determine the operator spectrum of the $3d$ Generalised Free Vector theory. These results may be of independent interest beyond Yang-Mills theory in AdS.

==> anc/GFV-spectrum.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[     68066,       1245]
NotebookOptionsPosition[     65974,       1204]
NotebookOutlinePosition[     66366,       1220]
CellTagsIndexPosition[     66323,       1217]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "Spectrum of a Generalized Free Vector theory in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "d"}], TraditionalForm]],ExpressionUUID->
  "78dcfb81-df8d-4e53-9140-f10b81d916c4"]
}], "Chapter",
 CellChangeTimes->{{3.972970113863697*^9, 
  3.972970135643363*^9}},ExpressionUUID->"fe05c99e-9d8a-44b4-95af-\
33952871a75d"],

Cell[TextData[{
 "We present the spectrum a Generalized Free Vector theory in ",
 Cell[BoxData[
  FormBox[
   RowBox[{"3", "d"}], TraditionalForm]],ExpressionUUID->
  "528a4c70-ba44-4e4c-ae49-bdbdbf23c607"],
 ". \nThis is mean field theory of a non-abelian conserved current in the \
adjoint representation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", "N", ")"}], TraditionalForm]],ExpressionUUID->
  "d7863bf7-bce6-408f-93e8-5f98dd350ead"],
 ".\nThe technique used to obtain the spectrum, up to a cutoff in scaling \
dimension, is described in Appendix C of \[OpenCurlyDoubleQuote]A Bootstrap \
Study of Confinement in AdS\[CloseCurlyDoubleQuote].\n\nThe operators are \
classified in terms of \n\t-\tthe number of fundamental fields ",
 Cell[BoxData[
  FormBox["J", TraditionalForm]],ExpressionUUID->
  "48d8f446-3d54-419d-82ff-93cfa1de10b8"],
 ": ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "458aed92-1056-41ba-ba6f-c92489f61e49"],
 "\n\t-\trepresentation of the conformal group (scaling dimension, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SO", "(", "3", ")"}], TraditionalForm]],ExpressionUUID->
  "ecdc6044-a03b-47d7-a94e-2c28bf151e92"],
 " spin, parity): ",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", "\[CapitalDelta]", ",", "l", ",", "p", "}"}
    }], TraditionalForm]],ExpressionUUID->
  "e58304ff-ea5d-4d11-9367-03af85189dcc"],
 "\n\t-\trepresentation of the global symmetry  (using Dynkin label notation)\
\n\t\t\t-\tfor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "2"}], TraditionalForm]],ExpressionUUID->
  "26441832-3dd3-4cb2-b2d7-2353f42b2910"],
 " this is simply ",
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", "2", ")"}], TraditionalForm]],ExpressionUUID->
  "11ccc3a4-1979-44ee-8945-89ccc5a0a8cf"],
 " :  ",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", 
      SubscriptBox["\[Lambda]", "1"], "}"}
    }], TraditionalForm]],ExpressionUUID->
  "e9414c25-a0ca-4a9f-b323-d822c1ce5af3"],
 "\n\t\t\t-\tfor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", ">=", " ", "3"}], TraditionalForm]],ExpressionUUID->
  "37b104dd-6440-40d3-8e8e-90ebf6b295c1"],
 " this is ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"SU", "(", "N", ")"}], "\:22ca", " ", 
    SubsuperscriptBox["Z", "2", "C"], " "}], TraditionalForm]],ExpressionUUID->
  "c6025222-d447-4fc1-8008-418db5cae32a"],
 "  :  ",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", 
      SubscriptBox["\[Lambda]", "1"], ",", "...", ",", 
      SubscriptBox["\[Lambda]", 
       RowBox[{"N", "-", "1"}]], 
      SubscriptBox["}", 
       RowBox[{"(", 
        RowBox[{"c", ",", 
         RowBox[{"+", 
          RowBox[{",", "-"}]}]}], ")"}]]}
    }], TraditionalForm]],ExpressionUUID->
  "2bf712ad-fb83-4a77-b2bf-32542ec8eec0"]
}], "Text",
 CellChangeTimes->{{3.972970145851699*^9, 3.9729704370127983`*^9}, {
   3.9729706561135902`*^9, 3.972970895399123*^9}, {3.972970972481882*^9, 
   3.97297104189121*^9}, {3.9729711317541323`*^9, 3.9729711464535837`*^9}, {
   3.972971707707705*^9, 3.972971714945065*^9}, {3.972971776601145*^9, 
   3.972971858276339*^9}, {3.972975917439063*^9, 3.9729759415268097`*^9}, 
   3.972975985587942*^9, {3.973064393266431*^9, 3.973064409494953*^9}, 
   3.9730644658357153`*^9},ExpressionUUID->"032121a4-ac47-43d9-a273-\
b30a1f531743"],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", "2", ")"}], TraditionalForm]],ExpressionUUID->
  "30db1b31-73cc-4c68-8d51-59c489261e58"],
 " GFV"
}], "Section",
 CellChangeTimes->{{3.972970425253468*^9, 
  3.972970447671648*^9}},ExpressionUUID->"09a33be1-435f-4435-a676-\
cd17dcfe6a70"],

Cell[TextData[{
 "The spectrum up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", "10"}], TraditionalForm]],ExpressionUUID->
  "2aabbefc-fc2b-4721-bfe9-73c731888ef1"],
 " is stored in the following ",
 Cell[BoxData[
  FormBox[
   RowBox[{"format", " "}], TraditionalForm]],ExpressionUUID->
  "7c33e794-ed06-4dbf-a6fb-464d35e94708"],
 "\n\n",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", "{", "degeneracy", ",", "{", "n", ",", "\[CapitalDelta]", ",", "l",
       ",", 
      SubscriptBox["\[Lambda]", "1"], ",", "p", "}", "}", ",", "...", "}"}
    }], TraditionalForm]],ExpressionUUID->
  "f49cbbf3-55b9-4559-ad8c-a10c39beb934"],
 "\n\nWe recall that the Dynkin label is related to the \
\[OpenCurlyDoubleQuote]isospin\[CloseCurlyDoubleQuote] ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "7ee7de21-58bd-4188-b59a-008d9c329ff3"],
 " by ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Lambda]", "1"], "=", 
    RowBox[{"2", "j"}]}], TraditionalForm]],ExpressionUUID->
  "90c4e2b7-7142-419f-9f61-e84998e5f1df"]
}], "Text",
 CellChangeTimes->{{3.972970498379916*^9, 3.972970636292021*^9}, {
  3.972971166550193*^9, 3.972971231771852*^9}, {3.9729717386100283`*^9, 
  3.972971752295784*^9}, {3.9729758866634903`*^9, 
  3.972975886746119*^9}},ExpressionUUID->"ddf6611e-ac05-413e-8ae3-\
8cc7f0dcea8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrum$GFVSU2", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"295", ",", "2"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["75592", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{1, {0, 0, 0, 0, "+"}}, {1, {1, 2, 1, 2, "+"}}, {1, {2, 4, 2, 4, "+"}}, {
     1, {2, 4, 2, 0, "+"}}, {1, {2, 4, 1, 2, "-"}}, {1, {2, 4, 0, 4, "+"}}, {
     1, {2, 4, 0, 0, "+"}}, {1, {2, 5, 3, 2, "+"}}, {1, {2, 5, 2, 4, "-"}}, {
     1, {2, 5, 2, 2, "-"}}, {1, {2, 5, 2, 0, "-"}}, {1, {2, 5, 1, 2, "+"}}, {
     1, {2, 5, 0, 4, "-"}}, {1, {2, 5, 0, 0, "-"}}, {1, {2, 6, 4, 4, "+"}}, {
     1, {2, 6, 4, 0, "+"}}, {1, {2, 6, 3, 4, "-"}}, {1, {2, 6, 3, 2, "-"}}, {
     1, {2, 6, 3, 0, "-"}}, {2, {2, 6, 2, 4, "+"}}, {2, {2, 6, 2, 0, "+"}}, {
     1, {2, 6, 1, 2, "-"}}, {1, {2, 6, 0, 4, "+"}}, {1, {2, 6, 0, 0, "+"}}, {
     1, {3, 6, 3, 6, "+"}}, {1, {3, 6, 3, 2, "+"}}, {1, {3, 6, 2, 4, "-"}}, {
     1, {3, 6, 2, 2, "-"}}, {1, {3, 6, 1, 6, "+"}}, {1, {3, 6, 1, 4, "+"}}, {
     2, {3, 6, 1, 2, "+"}}, {1, {3, 6, 0, 0, "-"}}, {1, {2, 7, 5, 2, "+"}}, {
     1, {2, 7, 4, 4, "-"}}, {1, {2, 7, 4, 2, "-"}}, {1, {2, 7, 4, 0, "-"}}, {
     2, {2, 7, 3, 2, "+"}}, {1, {2, 7, 2, 4, "-"}}, {1, {2, 7, 2, 2, "-"}}, {
     1, {2, 7, 2, 0, "-"}}, {1, {2, 7, 1, 2, "+"}}, {1, {2, 7, 0, 4, "-"}}, {
     1, {2, 7, 0, 0, "-"}}, {1, {3, 7, 4, 4, "+"}}, {1, {3, 7, 4, 2, "+"}}, {
     1, {3, 7, 3, 6, "-"}}, {2, {3, 7, 3, 4, "-"}}, {3, {3, 7, 3, 2, "-"}}, {
     1, {3, 7, 3, 0, "-"}}, {1, {3, 7, 2, 6, "+"}}, {3, {3, 7, 2, 4, "+"}}, {
     4, {3, 7, 2, 2, "+"}}, {2, {3, 7, 2, 0, "+"}}, {2, {3, 7, 1, 6, "-"}}, {
     3, {3, 7, 1, 4, "-"}}, {5, {3, 7, 1, 2, "-"}}, {1, {3, 7, 1, 0, "-"}}, {
     1, {3, 7, 0, 4, "+"}}, {1, {3, 7, 0, 2, "+"}}, {1, {3, 7, 0, 0, "+"}}, {
     1, {2, 8, 6, 4, "+"}}, {1, {2, 8, 6, 0, "+"}}, {1, {2, 8, 5, 4, "-"}}, {
     1, {2, 8, 5, 2, "-"}}, {1, {2, 8, 5, 0, "-"}}, {2, {2, 8, 4, 4, "+"}}, {
     2, {2, 8, 4, 0, "+"}}, {1, {2, 8, 3, 4, "-"}}, {1, {2, 8, 3, 2, "-"}}, {
     1, {2, 8, 3, 0, "-"}}, {2, {2, 8, 2, 4, "+"}}, {2, {2, 8, 2, 0, "+"}}, {
     1, {2, 8, 1, 2, "-"}}, {1, {2, 8, 0, 4, "+"}}, {1, {2, 8, 0, 0, "+"}}, {
     1, {3, 8, 5, 6, "+"}}, {1, {3, 8, 5, 4, "+"}}, {2, {3, 8, 5, 2, "+"}}, {
     2, {3, 8, 4, 6, "-"}}, {3, {3, 8, 4, 4, "-"}}, {5, {3, 8, 4, 2, "-"}}, {
     2, {3, 8, 4, 0, "-"}}, {4, {3, 8, 3, 6, "+"}}, {6, {3, 8, 3, 4, "+"}}, {
     10, {3, 8, 3, 2, "+"}}, {2, {3, 8, 3, 0, "+"}}, {3, {3, 8, 2, 6, "-"}}, {
     7, {3, 8, 2, 4, "-"}}, {10, {3, 8, 2, 2, "-"}}, {4, {3, 8, 2, 0, "-"}}, {
     4, {3, 8, 1, 6, "+"}}, {6, {3, 8, 1, 4, "+"}}, {10, {3, 8, 1, 2, "+"}}, {
     2, {3, 8, 1, 0, "+"}}, {2, {3, 8, 0, 4, "-"}}, {2, {3, 8, 0, 2, "-"}}, {
     2, {3, 8, 0, 0, "-"}}, {1, {4, 8, 4, 8, "+"}}, {1, {4, 8, 4, 4, "+"}}, {
     1, {4, 8, 4, 0, "+"}}, {1, {4, 8, 3, 6, "-"}}, {1, {4, 8, 3, 4, "-"}}, {
     1, {4, 8, 3, 2, "-"}}, {1, {4, 8, 2, 8, "+"}}, {1, {4, 8, 2, 6, "+"}}, {
     3, {4, 8, 2, 4, "+"}}, {1, {4, 8, 2, 2, "+"}}, {2, {4, 8, 2, 0, "+"}}, {
     1, {4, 8, 1, 6, "-"}}, {1, {4, 8, 1, 4, "-"}}, {2, {4, 8, 1, 2, "-"}}, {
     1, {4, 8, 0, 8, "+"}}, {2, {4, 8, 0, 4, "+"}}, {2, {4, 8, 0, 0, "+"}}, {
     1, {2, 9, 7, 2, "+"}}, {1, {2, 9, 6, 4, "-"}}, {1, {2, 9, 6, 2, "-"}}, {
     1, {2, 9, 6, 0, "-"}}, {2, {2, 9, 5, 2, "+"}}, {1, {2, 9, 4, 4, "-"}}, {
     1, {2, 9, 4, 2, "-"}}, {1, {2, 9, 4, 0, "-"}}, {2, {2, 9, 3, 2, "+"}}, {
     1, {2, 9, 2, 4, "-"}}, {1, {2, 9, 2, 2, "-"}}, {1, {2, 9, 2, 0, "-"}}, {
     1, {2, 9, 1, 2, "+"}}, {1, {2, 9, 0, 4, "-"}}, {1, {2, 9, 0, 0, "-"}}, {
     1, {3, 9, 6, 6, "+"}}, {1, {3, 9, 6, 4, "+"}}, {2, {3, 9, 6, 2, "+"}}, {
     1, {3, 9, 6, 0, "+"}}, {2, {3, 9, 5, 6, "-"}}, {5, {3, 9, 5, 4, "-"}}, {
     7, {3, 9, 5, 2, "-"}}, {2, {3, 9, 5, 0, "-"}}, {4, {3, 9, 4, 6, "+"}}, {
     9, {3, 9, 4, 4, "+"}}, {13, {3, 9, 4, 2, "+"}}, {5, {3, 9, 4, 0, "+"}}, {
     7, {3, 9, 3, 6, "-"}}, {12, {3, 9, 3, 4, "-"}}, {
     19, {3, 9, 3, 2, "-"}}, {6, {3, 9, 3, 0, "-"}}, {5, {3, 9, 2, 6, "+"}}, {
     13, {3, 9, 2, 4, "+"}}, {18, {3, 9, 2, 2, "+"}}, {
     7, {3, 9, 2, 0, "+"}}, {6, {3, 9, 1, 6, "-"}}, {10, {3, 9, 1, 4, "-"}}, {
     16, {3, 9, 1, 2, "-"}}, {4, {3, 9, 1, 0, "-"}}, {1, {3, 9, 0, 6, "+"}}, {
     3, {3, 9, 0, 4, "+"}}, {4, {3, 9, 0, 2, "+"}}, {3, {3, 9, 0, 0, "+"}}, {
     1, {4, 9, 5, 6, "+"}}, {1, {4, 9, 5, 4, "+"}}, {1, {4, 9, 5, 2, "+"}}, {
     1, {4, 9, 4, 8, "-"}}, {2, {4, 9, 4, 6, "-"}}, {4, {4, 9, 4, 4, "-"}}, {
     3, {4, 9, 4, 2, "-"}}, {2, {4, 9, 4, 0, "-"}}, {1, {4, 9, 3, 8, "+"}}, {
     4, {4, 9, 3, 6, "+"}}, {7, {4, 9, 3, 4, "+"}}, {7, {4, 9, 3, 2, "+"}}, {
     3, {4, 9, 3, 0, "+"}}, {3, {4, 9, 2, 8, "-"}}, {5, {4, 9, 2, 6, "-"}}, {
     11, {4, 9, 2, 4, "-"}}, {9, {4, 9, 2, 2, "-"}}, {6, {4, 9, 2, 0, "-"}}, {
     1, {4, 9, 1, 8, "+"}}, {5, {4, 9, 1, 6, "+"}}, {8, {4, 9, 1, 4, "+"}}, {
     9, {4, 9, 1, 2, "+"}}, {3, {4, 9, 1, 0, "+"}}, {1, {4, 9, 0, 8, "-"}}, {
     2, {4, 9, 0, 6, "-"}}, {5, {4, 9, 0, 4, "-"}}, {3, {4, 9, 0, 2, "-"}}, {
     3, {4, 9, 0, 0, "-"}}, {1, {2, 10, 8, 4, "+"}}, {
     1, {2, 10, 8, 0, "+"}}, {1, {2, 10, 7, 4, "-"}}, {
     1, {2, 10, 7, 2, "-"}}, {1, {2, 10, 7, 0, "-"}}, {
     2, {2, 10, 6, 4, "+"}}, {2, {2, 10, 6, 0, "+"}}, {
     1, {2, 10, 5, 4, "-"}}, {1, {2, 10, 5, 2, "-"}}, {
     1, {2, 10, 5, 0, "-"}}, {2, {2, 10, 4, 4, "+"}}, {
     2, {2, 10, 4, 0, "+"}}, {1, {2, 10, 3, 4, "-"}}, {
     1, {2, 10, 3, 2, "-"}}, {1, {2, 10, 3, 0, "-"}}, {
     2, {2, 10, 2, 4, "+"}}, {2, {2, 10, 2, 0, "+"}}, {
     1, {2, 10, 1, 2, "-"}}, {1, {2, 10, 0, 4, "+"}}, {
     1, {2, 10, 0, 0, "+"}}, {1, {3, 10, 7, 6, "+"}}, {
     2, {3, 10, 7, 4, "+"}}, {3, {3, 10, 7, 2, "+"}}, {
     3, {3, 10, 6, 6, "-"}}, {6, {3, 10, 6, 4, "-"}}, {
     9, {3, 10, 6, 2, "-"}}, {3, {3, 10, 6, 0, "-"}}, {
     7, {3, 10, 5, 6, "+"}}, {12, {3, 10, 5, 4, "+"}}, {
     19, {3, 10, 5, 2, "+"}}, {5, {3, 10, 5, 0, "+"}}, {
     8, {3, 10, 4, 6, "-"}}, {18, {3, 10, 4, 4, "-"}}, {
     26, {3, 10, 4, 2, "-"}}, {9, {3, 10, 4, 0, "-"}}, {
     12, {3, 10, 3, 6, "+"}}, {21, {3, 10, 3, 4, "+"}}, {
     33, {3, 10, 3, 2, "+"}}, {9, {3, 10, 3, 0, "+"}}, {
     9, {3, 10, 2, 6, "-"}}, {20, {3, 10, 2, 4, "-"}}, {
     29, {3, 10, 2, 2, "-"}}, {11, {3, 10, 2, 0, "-"}}, {
     9, {3, 10, 1, 6, "+"}}, {15, {3, 10, 1, 4, "+"}}, {
     24, {3, 10, 1, 2, "+"}}, {6, {3, 10, 1, 0, "+"}}, {
     1, {3, 10, 0, 6, "-"}}, {5, {3, 10, 0, 4, "-"}}, {
     6, {3, 10, 0, 2, "-"}}, {4, {3, 10, 0, 0, "-"}}, {
     1, {4, 10, 6, 8, "+"}}, {1, {4, 10, 6, 6, "+"}}, {
     3, {4, 10, 6, 4, "+"}}, {1, {4, 10, 6, 2, "+"}}, {
     2, {4, 10, 6, 0, "+"}}, {2, {4, 10, 5, 8, "-"}}, {
     4, {4, 10, 5, 6, "-"}}, {8, {4, 10, 5, 4, "-"}}, {
     7, {4, 10, 5, 2, "-"}}, {4, {4, 10, 5, 0, "-"}}, {
     5, {4, 10, 4, 8, "+"}}, {9, {4, 10, 4, 6, "+"}}, {
     21, {4, 10, 4, 4, "+"}}, {15, {4, 10, 4, 2, "+"}}, {
     12, {4, 10, 4, 0, "+"}}, {5, {4, 10, 3, 8, "-"}}, {
     15, {4, 10, 3, 6, "-"}}, {28, {4, 10, 3, 4, "-"}}, {
     28, {4, 10, 3, 2, "-"}}, {13, {4, 10, 3, 0, "-"}}, {
     8, {4, 10, 2, 8, "+"}}, {17, {4, 10, 2, 6, "+"}}, {
     38, {4, 10, 2, 4, "+"}}, {30, {4, 10, 2, 2, "+"}}, {
     21, {4, 10, 2, 0, "+"}}, {4, {4, 10, 1, 8, "-"}}, {
     14, {4, 10, 1, 6, "-"}}, {25, {4, 10, 1, 4, "-"}}, {
     28, {4, 10, 1, 2, "-"}}, {11, {4, 10, 1, 0, "-"}}, {
     4, {4, 10, 0, 8, "+"}}, {5, {4, 10, 0, 6, "+"}}, {
     15, {4, 10, 0, 4, "+"}}, {8, {4, 10, 0, 2, "+"}}, {
     10, {4, 10, 0, 0, "+"}}, {1, {5, 10, 5, 10, "+"}}, {
     1, {5, 10, 5, 6, "+"}}, {1, {5, 10, 5, 2, "+"}}, {
     1, {5, 10, 4, 8, "-"}}, {1, {5, 10, 4, 6, "-"}}, {
     1, {5, 10, 4, 4, "-"}}, {1, {5, 10, 4, 2, "-"}}, {
     1, {5, 10, 3, 10, "+"}}, {1, {5, 10, 3, 8, "+"}}, {
     3, {5, 10, 3, 6, "+"}}, {2, {5, 10, 3, 4, "+"}}, {
     3, {5, 10, 3, 2, "+"}}, {1, {5, 10, 2, 8, "-"}}, {
     2, {5, 10, 2, 6, "-"}}, {3, {5, 10, 2, 4, "-"}}, {
     2, {5, 10, 2, 2, "-"}}, {1, {5, 10, 2, 0, "-"}}, {
     1, {5, 10, 1, 10, "+"}}, {1, {5, 10, 1, 8, "+"}}, {
     3, {5, 10, 1, 6, "+"}}, {2, {5, 10, 1, 4, "+"}}, {
     4, {5, 10, 1, 2, "+"}}, {1, {5, 10, 0, 4, "-"}}, {1, {5, 10, 0, 0, "-"}}},
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.972970449881678*^9, 3.9729704944763002`*^9}, {
  3.972970624676496*^9, 3.972970626713932*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"f990563d-1d22-49cd-871f-0d1f35748991"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrettyTable$SU2", "[", "data_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "4"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "5"}], "]"}], "]"}]}], "}"}], "&"}], "/@", 
      "data"}], ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "5", ",", "4", ",", "2", ",", "1"}], "}"}], "]"}], 
       "]"}], "&"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"TableDepth", "->", "2"}], ",", 
      RowBox[{"TableHeadings", "->", 
       RowBox[{"{", 
        RowBox[{"None", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<deg\>\"", ",", "\"\<n\>\"", ",", 
           "\"\<{\[CapitalDelta], l}\>\"", ",", 
           "\"\<\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\) = 2j\>\"", ",", 
           "\"\<\[ScriptCapitalP]\>\""}], "}"}]}], "}"}]}]}], "]"}], 
    "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9729710716892*^9, 3.972971087428846*^9}, {
  3.9729711246176033`*^9, 3.972971164278185*^9}, {3.972971236922917*^9, 
  3.972971237983858*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5af11d3a-a23c-4a94-adac-7e8f26805a04"],

Cell[BoxData[
 RowBox[{"PrettyTable$SU2", "[", "spectrum$GFVSU2", "]"}]], "Input",
 CellChangeTimes->{{3.97297124581312*^9, 3.972971246879333*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"431072bf-c91c-468a-9115-7853ef4a89fe"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", "3", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "50daed0f-607e-427a-bb9d-935a6f2bcc6b"],
 " GFV"
}], "Section",
 CellChangeTimes->{{3.972970425253468*^9, 3.972970447671648*^9}, {
  3.972971266389246*^9, 
  3.972971266494669*^9}},ExpressionUUID->"97e32897-ad96-4b32-ad16-\
713d2e280ea3"],

Cell[TextData[{
 "The spectrum up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", "10"}], TraditionalForm]],ExpressionUUID->
  "4287286f-f2f7-4111-9d59-415ca33b0cd0"],
 " is stored in the following ",
 Cell[BoxData[
  FormBox[
   RowBox[{"format", " "}], TraditionalForm]],ExpressionUUID->
  "6c460a29-945f-4b43-b20e-f22fccfc9b6c"],
 "\n\n",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", "{", "degeneracy", ",", "{", "n", ",", "\[CapitalDelta]", ",", "l",
       ",", 
      SubscriptBox["\[Lambda]", "1"], ",", 
      SubscriptBox["\[Lambda]", "2"], ",", "p", ",", 
      RowBox[{"(", 
       RowBox[{"c", ",", 
        RowBox[{"+", 
         RowBox[{",", "-"}]}]}], ")"}], "}", "}", ",", "...", "}"}
    }], TraditionalForm]],ExpressionUUID->
  "48455362-c7cd-4629-be04-70a12c7244c7"]
}], "Text",
 CellChangeTimes->{{3.972970498379916*^9, 3.972970636292021*^9}, {
  3.972971166550193*^9, 3.972971231771852*^9}, {3.9729712706058483`*^9, 
  3.972971287119775*^9}, {3.972971760952647*^9, 3.9729717611461363`*^9}, {
  3.9729758891801023`*^9, 
  3.972975889226924*^9}},ExpressionUUID->"fa10864d-709a-4f49-8826-\
a1bd88cd032d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrum$GFVSU3", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"680", ",", "2"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["217792", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{1, {0, 0, 0, 0, 0, "+", "+"}}, {1, {1, 2, 1, 1, 1, "+", "-"}}, {
     1, {2, 4, 2, 2, 2, "+", "+"}}, {1, {2, 4, 2, 1, 1, "+", "+"}}, {
     1, {2, 4, 2, 0, 0, "+", "+"}}, {1, {2, 4, 1, 3, 0, "-", "c"}}, {
     1, {2, 4, 1, 1, 1, "-", "-"}}, {1, {2, 4, 0, 2, 2, "+", "+"}}, {
     1, {2, 4, 0, 1, 1, "+", "+"}}, {1, {2, 4, 0, 0, 0, "+", "+"}}, {
     1, {2, 5, 3, 3, 0, "+", "c"}}, {1, {2, 5, 3, 1, 1, "+", "-"}}, {
     1, {2, 5, 2, 2, 2, "-", "+"}}, {1, {2, 5, 2, 3, 0, "-", "c"}}, {
     1, {2, 5, 2, 1, 1, "-", "+"}}, {1, {2, 5, 2, 1, 1, "-", "-"}}, {
     1, {2, 5, 2, 0, 0, "-", "+"}}, {1, {2, 5, 1, 3, 0, "+", "c"}}, {
     1, {2, 5, 1, 1, 1, "+", "-"}}, {1, {2, 5, 0, 2, 2, "-", "+"}}, {
     1, {2, 5, 0, 1, 1, "-", "+"}}, {1, {2, 5, 0, 0, 0, "-", "+"}}, {
     1, {2, 6, 4, 2, 2, "+", "+"}}, {1, {2, 6, 4, 1, 1, "+", "+"}}, {
     1, {2, 6, 4, 0, 0, "+", "+"}}, {1, {2, 6, 3, 2, 2, "-", "+"}}, {
     1, {2, 6, 3, 3, 0, "-", "c"}}, {1, {2, 6, 3, 1, 1, "-", "+"}}, {
     1, {2, 6, 3, 1, 1, "-", "-"}}, {1, {2, 6, 3, 0, 0, "-", "+"}}, {
     2, {2, 6, 2, 2, 2, "+", "+"}}, {2, {2, 6, 2, 1, 1, "+", "+"}}, {
     2, {2, 6, 2, 0, 0, "+", "+"}}, {1, {2, 6, 1, 3, 0, "-", "c"}}, {
     1, {2, 6, 1, 1, 1, "-", "-"}}, {1, {2, 6, 0, 2, 2, "+", "+"}}, {
     1, {2, 6, 0, 1, 1, "+", "+"}}, {1, {2, 6, 0, 0, 0, "+", "+"}}, {
     1, {3, 6, 3, 3, 3, "+", "-"}}, {1, {3, 6, 3, 2, 2, "+", "-"}}, {
     1, {3, 6, 3, 3, 0, "+", "c"}}, {1, {3, 6, 3, 1, 1, "+", "-"}}, {
     1, {3, 6, 3, 0, 0, "+", "-"}}, {1, {3, 6, 2, 4, 1, "-", "c"}}, {
     1, {3, 6, 2, 2, 2, "-", "+"}}, {1, {3, 6, 2, 2, 2, "-", "-"}}, {
     1, {3, 6, 2, 3, 0, "-", "c"}}, {1, {3, 6, 2, 1, 1, "-", "+"}}, {
     2, {3, 6, 2, 1, 1, "-", "-"}}, {1, {3, 6, 1, 3, 3, "+", "-"}}, {
     1, {3, 6, 1, 4, 1, "+", "c"}}, {1, {3, 6, 1, 2, 2, "+", "+"}}, {
     2, {3, 6, 1, 2, 2, "+", "-"}}, {2, {3, 6, 1, 3, 0, "+", "c"}}, {
     1, {3, 6, 1, 1, 1, "+", "+"}}, {3, {3, 6, 1, 1, 1, "+", "-"}}, {
     1, {3, 6, 1, 0, 0, "+", "-"}}, {1, {3, 6, 0, 2, 2, "-", "+"}}, {
     1, {3, 6, 0, 3, 0, "-", "c"}}, {1, {3, 6, 0, 1, 1, "-", "+"}}, {
     1, {3, 6, 0, 0, 0, "-", "+"}}, {1, {2, 7, 5, 3, 0, "+", "c"}}, {
     1, {2, 7, 5, 1, 1, "+", "-"}}, {1, {2, 7, 4, 2, 2, "-", "+"}}, {
     1, {2, 7, 4, 3, 0, "-", "c"}}, {1, {2, 7, 4, 1, 1, "-", "+"}}, {
     1, {2, 7, 4, 1, 1, "-", "-"}}, {1, {2, 7, 4, 0, 0, "-", "+"}}, {
     2, {2, 7, 3, 3, 0, "+", "c"}}, {2, {2, 7, 3, 1, 1, "+", "-"}}, {
     1, {2, 7, 2, 2, 2, "-", "+"}}, {1, {2, 7, 2, 3, 0, "-", "c"}}, {
     1, {2, 7, 2, 1, 1, "-", "+"}}, {1, {2, 7, 2, 1, 1, "-", "-"}}, {
     1, {2, 7, 2, 0, 0, "-", "+"}}, {1, {2, 7, 1, 3, 0, "+", "c"}}, {
     1, {2, 7, 1, 1, 1, "+", "-"}}, {1, {2, 7, 0, 2, 2, "-", "+"}}, {
     1, {2, 7, 0, 1, 1, "-", "+"}}, {1, {2, 7, 0, 0, 0, "-", "+"}}, {
     1, {3, 7, 4, 4, 1, "+", "c"}}, {1, {3, 7, 4, 2, 2, "+", "+"}}, {
     1, {3, 7, 4, 2, 2, "+", "-"}}, {1, {3, 7, 4, 3, 0, "+", "c"}}, {
     1, {3, 7, 4, 1, 1, "+", "+"}}, {2, {3, 7, 4, 1, 1, "+", "-"}}, {
     1, {3, 7, 3, 3, 3, "-", "-"}}, {2, {3, 7, 3, 4, 1, "-", "c"}}, {
     3, {3, 7, 3, 2, 2, "-", "+"}}, {3, {3, 7, 3, 2, 2, "-", "-"}}, {
     4, {3, 7, 3, 3, 0, "-", "c"}}, {3, {3, 7, 3, 1, 1, "-", "+"}}, {
     5, {3, 7, 3, 1, 1, "-", "-"}}, {1, {3, 7, 3, 0, 0, "-", "+"}}, {
     1, {3, 7, 3, 0, 0, "-", "-"}}, {1, {3, 7, 2, 3, 3, "+", "-"}}, {
     3, {3, 7, 2, 4, 1, "+", "c"}}, {5, {3, 7, 2, 2, 2, "+", "+"}}, {
     4, {3, 7, 2, 2, 2, "+", "-"}}, {6, {3, 7, 2, 3, 0, "+", "c"}}, {
     5, {3, 7, 2, 1, 1, "+", "+"}}, {7, {3, 7, 2, 1, 1, "+", "-"}}, {
     2, {3, 7, 2, 0, 0, "+", "+"}}, {1, {3, 7, 2, 0, 0, "+", "-"}}, {
     2, {3, 7, 1, 3, 3, "-", "-"}}, {3, {3, 7, 1, 4, 1, "-", "c"}}, {
     4, {3, 7, 1, 2, 2, "-", "+"}}, {5, {3, 7, 1, 2, 2, "-", "-"}}, {
     6, {3, 7, 1, 3, 0, "-", "c"}}, {4, {3, 7, 1, 1, 1, "-", "+"}}, {
     8, {3, 7, 1, 1, 1, "-", "-"}}, {1, {3, 7, 1, 0, 0, "-", "+"}}, {
     2, {3, 7, 1, 0, 0, "-", "-"}}, {1, {3, 7, 0, 4, 1, "+", "c"}}, {
     2, {3, 7, 0, 2, 2, "+", "+"}}, {1, {3, 7, 0, 2, 2, "+", "-"}}, {
     2, {3, 7, 0, 3, 0, "+", "c"}}, {2, {3, 7, 0, 1, 1, "+", "+"}}, {
     2, {3, 7, 0, 1, 1, "+", "-"}}, {1, {3, 7, 0, 0, 0, "+", "+"}}, {
     1, {2, 8, 6, 2, 2, "+", "+"}}, {1, {2, 8, 6, 1, 1, "+", "+"}}, {
     1, {2, 8, 6, 0, 0, "+", "+"}}, {1, {2, 8, 5, 2, 2, "-", "+"}}, {
     1, {2, 8, 5, 3, 0, "-", "c"}}, {1, {2, 8, 5, 1, 1, "-", "+"}}, {
     1, {2, 8, 5, 1, 1, "-", "-"}}, {1, {2, 8, 5, 0, 0, "-", "+"}}, {
     2, {2, 8, 4, 2, 2, "+", "+"}}, {2, {2, 8, 4, 1, 1, "+", "+"}}, {
     2, {2, 8, 4, 0, 0, "+", "+"}}, {1, {2, 8, 3, 2, 2, "-", "+"}}, {
     1, {2, 8, 3, 3, 0, "-", "c"}}, {1, {2, 8, 3, 1, 1, "-", "+"}}, {
     1, {2, 8, 3, 1, 1, "-", "-"}}, {1, {2, 8, 3, 0, 0, "-", "+"}}, {
     2, {2, 8, 2, 2, 2, "+", "+"}}, {2, {2, 8, 2, 1, 1, "+", "+"}}, {
     2, {2, 8, 2, 0, 0, "+", "+"}}, {1, {2, 8, 1, 3, 0, "-", "c"}}, {
     1, {2, 8, 1, 1, 1, "-", "-"}}, {1, {2, 8, 0, 2, 2, "+", "+"}}, {
     1, {2, 8, 0, 1, 1, "+", "+"}}, {1, {2, 8, 0, 0, 0, "+", "+"}}, {
     1, {3, 8, 5, 3, 3, "+", "-"}}, {1, {3, 8, 5, 4, 1, "+", "c"}}, {
     1, {3, 8, 5, 2, 2, "+", "+"}}, {2, {3, 8, 5, 2, 2, "+", "-"}}, {
     2, {3, 8, 5, 3, 0, "+", "c"}}, {1, {3, 8, 5, 1, 1, "+", "+"}}, {
     3, {3, 8, 5, 1, 1, "+", "-"}}, {1, {3, 8, 5, 0, 0, "+", "-"}}, {
     2, {3, 8, 4, 3, 3, "-", "-"}}, {3, {3, 8, 4, 4, 1, "-", "c"}}, {
     5, {3, 8, 4, 2, 2, "-", "+"}}, {5, {3, 8, 4, 2, 2, "-", "-"}}, {
     7, {3, 8, 4, 3, 0, "-", "c"}}, {5, {3, 8, 4, 1, 1, "-", "+"}}, {
     8, {3, 8, 4, 1, 1, "-", "-"}}, {2, {3, 8, 4, 0, 0, "-", "+"}}, {
     2, {3, 8, 4, 0, 0, "-", "-"}}, {4, {3, 8, 3, 3, 3, "+", "-"}}, {
     6, {3, 8, 3, 4, 1, "+", "c"}}, {8, {3, 8, 3, 2, 2, "+", "+"}}, {
     10, {3, 8, 3, 2, 2, "+", "-"}}, {12, {3, 8, 3, 3, 0, "+", "c"}}, {
     8, {3, 8, 3, 1, 1, "+", "+"}}, {16, {3, 8, 3, 1, 1, "+", "-"}}, {
     2, {3, 8, 3, 0, 0, "+", "+"}}, {4, {3, 8, 3, 0, 0, "+", "-"}}, {
     3, {3, 8, 2, 3, 3, "-", "-"}}, {7, {3, 8, 2, 4, 1, "-", "c"}}, {
     11, {3, 8, 2, 2, 2, "-", "+"}}, {10, {3, 8, 2, 2, 2, "-", "-"}}, {
     14, {3, 8, 2, 3, 0, "-", "c"}}, {11, {3, 8, 2, 1, 1, "-", "+"}}, {
     17, {3, 8, 2, 1, 1, "-", "-"}}, {4, {3, 8, 2, 0, 0, "-", "+"}}, {
     3, {3, 8, 2, 0, 0, "-", "-"}}, {4, {3, 8, 1, 3, 3, "+", "-"}}, {
     6, {3, 8, 1, 4, 1, "+", "c"}}, {8, {3, 8, 1, 2, 2, "+", "+"}}, {
     10, {3, 8, 1, 2, 2, "+", "-"}}, {12, {3, 8, 1, 3, 0, "+", "c"}}, {
     8, {3, 8, 1, 1, 1, "+", "+"}}, {16, {3, 8, 1, 1, 1, "+", "-"}}, {
     2, {3, 8, 1, 0, 0, "+", "+"}}, {4, {3, 8, 1, 0, 0, "+", "-"}}, {
     2, {3, 8, 0, 4, 1, "-", "c"}}, {4, {3, 8, 0, 2, 2, "-", "+"}}, {
     2, {3, 8, 0, 2, 2, "-", "-"}}, {4, {3, 8, 0, 3, 0, "-", "c"}}, {
     4, {3, 8, 0, 1, 1, "-", "+"}}, {4, {3, 8, 0, 1, 1, "-", "-"}}, {
     2, {3, 8, 0, 0, 0, "-", "+"}}, {1, {4, 8, 4, 4, 4, "+", "+"}}, {
     1, {4, 8, 4, 3, 3, "+", "+"}}, {1, {4, 8, 4, 4, 1, "+", "c"}}, {
     2, {4, 8, 4, 2, 2, "+", "+"}}, {2, {4, 8, 4, 1, 1, "+", "+"}}, {
     1, {4, 8, 4, 0, 0, "+", "+"}}, {1, {4, 8, 3, 5, 2, "-", "c"}}, {
     1, {4, 8, 3, 3, 3, "-", "+"}}, {1, {4, 8, 3, 3, 3, "-", "-"}}, {
     2, {4, 8, 3, 4, 1, "-", "c"}}, {2, {4, 8, 3, 2, 2, "-", "+"}}, {
     2, {4, 8, 3, 2, 2, "-", "-"}}, {3, {4, 8, 3, 3, 0, "-", "c"}}, {
     2, {4, 8, 3, 1, 1, "-", "+"}}, {2, {4, 8, 3, 1, 1, "-", "-"}}, {
     1, {4, 8, 2, 4, 4, "+", "+"}}, {1, {4, 8, 2, 5, 2, "+", "c"}}, {
     1, {4, 8, 2, 6, 0, "+", "c"}}, {3, {4, 8, 2, 3, 3, "+", "+"}}, {
     1, {4, 8, 2, 3, 3, "+", "-"}}, {4, {4, 8, 2, 4, 1, "+", "c"}}, {
     7, {4, 8, 2, 2, 2, "+", "+"}}, {3, {4, 8, 2, 2, 2, "+", "-"}}, {
     4, {4, 8, 2, 3, 0, "+", "c"}}, {6, {4, 8, 2, 1, 1, "+", "+"}}, {
     2, {4, 8, 2, 1, 1, "+", "-"}}, {3, {4, 8, 2, 0, 0, "+", "+"}}, {
     1, {4, 8, 1, 5, 2, "-", "c"}}, {1, {4, 8, 1, 3, 3, "-", "+"}}, {
     2, {4, 8, 1, 3, 3, "-", "-"}}, {4, {4, 8, 1, 4, 1, "-", "c"}}, {
     3, {4, 8, 1, 2, 2, "-", "+"}}, {4, {4, 8, 1, 2, 2, "-", "-"}}, {
     6, {4, 8, 1, 3, 0, "-", "c"}}, {3, {4, 8, 1, 1, 1, "-", "+"}}, {
     5, {4, 8, 1, 1, 1, "-", "-"}}, {1, {4, 8, 1, 0, 0, "-", "-"}}, {
     1, {4, 8, 0, 4, 4, "+", "+"}}, {1, {4, 8, 0, 6, 0, "+", "c"}}, {
     2, {4, 8, 0, 3, 3, "+", "+"}}, {2, {4, 8, 0, 4, 1, "+", "c"}}, {
     5, {4, 8, 0, 2, 2, "+", "+"}}, {1, {4, 8, 0, 2, 2, "+", "-"}}, {
     1, {4, 8, 0, 3, 0, "+", "c"}}, {4, {4, 8, 0, 1, 1, "+", "+"}}, {
     3, {4, 8, 0, 0, 0, "+", "+"}}, {1, {2, 9, 7, 3, 0, "+", "c"}}, {
     1, {2, 9, 7, 1, 1, "+", "-"}}, {1, {2, 9, 6, 2, 2, "-", "+"}}, {
     1, {2, 9, 6, 3, 0, "-", "c"}}, {1, {2, 9, 6, 1, 1, "-", "+"}}, {
     1, {2, 9, 6, 1, 1, "-", "-"}}, {1, {2, 9, 6, 0, 0, "-", "+"}}, {
     2, {2, 9, 5, 3, 0, "+", "c"}}, {2, {2, 9, 5, 1, 1, "+", "-"}}, {
     1, {2, 9, 4, 2, 2, "-", "+"}}, {1, {2, 9, 4, 3, 0, "-", "c"}}, {
     1, {2, 9, 4, 1, 1, "-", "+"}}, {1, {2, 9, 4, 1, 1, "-", "-"}}, {
     1, {2, 9, 4, 0, 0, "-", "+"}}, {2, {2, 9, 3, 3, 0, "+", "c"}}, {
     2, {2, 9, 3, 1, 1, "+", "-"}}, {1, {2, 9, 2, 2, 2, "-", "+"}}, {
     1, {2, 9, 2, 3, 0, "-", "c"}}, {1, {2, 9, 2, 1, 1, "-", "+"}}, {
     1, {2, 9, 2, 1, 1, "-", "-"}}, {1, {2, 9, 2, 0, 0, "-", "+"}}, {
     1, {2, 9, 1, 3, 0, "+", "c"}}, {1, {2, 9, 1, 1, 1, "+", "-"}}, {
     1, {2, 9, 0, 2, 2, "-", "+"}}, {1, {2, 9, 0, 1, 1, "-", "+"}}, {
     1, {2, 9, 0, 0, 0, "-", "+"}}, {1, {3, 9, 6, 3, 3, "+", "-"}}, {
     1, {3, 9, 6, 4, 1, "+", "c"}}, {2, {3, 9, 6, 2, 2, "+", "+"}}, {
     2, {3, 9, 6, 2, 2, "+", "-"}}, {3, {3, 9, 6, 3, 0, "+", "c"}}, {
     2, {3, 9, 6, 1, 1, "+", "+"}}, {3, {3, 9, 6, 1, 1, "+", "-"}}, {
     1, {3, 9, 6, 0, 0, "+", "+"}}, {1, {3, 9, 6, 0, 0, "+", "-"}}, {
     2, {3, 9, 5, 3, 3, "-", "-"}}, {5, {3, 9, 5, 4, 1, "-", "c"}}, {
     7, {3, 9, 5, 2, 2, "-", "+"}}, {7, {3, 9, 5, 2, 2, "-", "-"}}, {
     9, {3, 9, 5, 3, 0, "-", "c"}}, {7, {3, 9, 5, 1, 1, "-", "+"}}, {
     12, {3, 9, 5, 1, 1, "-", "-"}}, {2, {3, 9, 5, 0, 0, "-", "+"}}, {
     2, {3, 9, 5, 0, 0, "-", "-"}}, {4, {3, 9, 4, 3, 3, "+", "-"}}, {
     9, {3, 9, 4, 4, 1, "+", "c"}}, {14, {3, 9, 4, 2, 2, "+", "+"}}, {
     13, {3, 9, 4, 2, 2, "+", "-"}}, {18, {3, 9, 4, 3, 0, "+", "c"}}, {
     14, {3, 9, 4, 1, 1, "+", "+"}}, {22, {3, 9, 4, 1, 1, "+", "-"}}, {
     5, {3, 9, 4, 0, 0, "+", "+"}}, {4, {3, 9, 4, 0, 0, "+", "-"}}, {
     7, {3, 9, 3, 3, 3, "-", "-"}}, {12, {3, 9, 3, 4, 1, "-", "c"}}, {
     18, {3, 9, 3, 2, 2, "-", "+"}}, {19, {3, 9, 3, 2, 2, "-", "-"}}, {
     25, {3, 9, 3, 3, 0, "-", "c"}}, {18, {3, 9, 3, 1, 1, "-", "+"}}, {
     31, {3, 9, 3, 1, 1, "-", "-"}}, {6, {3, 9, 3, 0, 0, "-", "+"}}, {
     7, {3, 9, 3, 0, 0, "-", "-"}}, {5, {3, 9, 2, 3, 3, "+", "-"}}, {
     13, {3, 9, 2, 4, 1, "+", "c"}}, {20, {3, 9, 2, 2, 2, "+", "+"}}, {
     18, {3, 9, 2, 2, 2, "+", "-"}}, {25, {3, 9, 2, 3, 0, "+", "c"}}, {
     20, {3, 9, 2, 1, 1, "+", "+"}}, {31, {3, 9, 2, 1, 1, "+", "-"}}, {
     7, {3, 9, 2, 0, 0, "+", "+"}}, {5, {3, 9, 2, 0, 0, "+", "-"}}, {
     6, {3, 9, 1, 3, 3, "-", "-"}}, {10, {3, 9, 1, 4, 1, "-", "c"}}, {
     14, {3, 9, 1, 2, 2, "-", "+"}}, {16, {3, 9, 1, 2, 2, "-", "-"}}, {
     20, {3, 9, 1, 3, 0, "-", "c"}}, {14, {3, 9, 1, 1, 1, "-", "+"}}, {
     26, {3, 9, 1, 1, 1, "-", "-"}}, {4, {3, 9, 1, 0, 0, "-", "+"}}, {
     6, {3, 9, 1, 0, 0, "-", "-"}}, {1, {3, 9, 0, 3, 3, "+", "-"}}, {
     3, {3, 9, 0, 4, 1, "+", "c"}}, {6, {3, 9, 0, 2, 2, "+", "+"}}, {
     4, {3, 9, 0, 2, 2, "+", "-"}}, {7, {3, 9, 0, 3, 0, "+", "c"}}, {
     6, {3, 9, 0, 1, 1, "+", "+"}}, {7, {3, 9, 0, 1, 1, "+", "-"}}, {
     3, {3, 9, 0, 0, 0, "+", "+"}}, {1, {3, 9, 0, 0, 0, "+", "-"}}, {
     1, {4, 9, 5, 5, 2, "+", "c"}}, {1, {4, 9, 5, 3, 3, "+", "+"}}, {
     1, {4, 9, 5, 3, 3, "+", "-"}}, {2, {4, 9, 5, 4, 1, "+", "c"}}, {
     2, {4, 9, 5, 2, 2, "+", "+"}}, {2, {4, 9, 5, 2, 2, "+", "-"}}, {
     3, {4, 9, 5, 3, 0, "+", "c"}}, {2, {4, 9, 5, 1, 1, "+", "+"}}, {
     2, {4, 9, 5, 1, 1, "+", "-"}}, {1, {4, 9, 4, 4, 4, "-", "+"}}, {
     2, {4, 9, 4, 5, 2, "-", "c"}}, {1, {4, 9, 4, 6, 0, "-", "c"}}, {
     4, {4, 9, 4, 3, 3, "-", "+"}}, {3, {4, 9, 4, 3, 3, "-", "-"}}, {
     8, {4, 9, 4, 4, 1, "-", "c"}}, {10, {4, 9, 4, 2, 2, "-", "+"}}, {
     7, {4, 9, 4, 2, 2, "-", "-"}}, {10, {4, 9, 4, 3, 0, "-", "c"}}, {
     9, {4, 9, 4, 1, 1, "-", "+"}}, {7, {4, 9, 4, 1, 1, "-", "-"}}, {
     3, {4, 9, 4, 0, 0, "-", "+"}}, {1, {4, 9, 4, 0, 0, "-", "-"}}, {
     1, {4, 9, 3, 4, 4, "+", "+"}}, {4, {4, 9, 3, 5, 2, "+", "c"}}, {
     2, {4, 9, 3, 6, 0, "+", "c"}}, {7, {4, 9, 3, 3, 3, "+", "+"}}, {
     7, {4, 9, 3, 3, 3, "+", "-"}}, {17, {4, 9, 3, 4, 1, "+", "c"}}, {
     19, {4, 9, 3, 2, 2, "+", "+"}}, {16, {4, 9, 3, 2, 2, "+", "-"}}, {
     23, {4, 9, 3, 3, 0, "+", "c"}}, {17, {4, 9, 3, 1, 1, "+", "+"}}, {
     17, {4, 9, 3, 1, 1, "+", "-"}}, {5, {4, 9, 3, 0, 0, "+", "+"}}, {
     3, {4, 9, 3, 0, 0, "+", "-"}}, {3, {4, 9, 2, 4, 4, "-", "+"}}, {
     5, {4, 9, 2, 5, 2, "-", "c"}}, {3, {4, 9, 2, 6, 0, "-", "c"}}, {
     11, {4, 9, 2, 3, 3, "-", "+"}}, {9, {4, 9, 2, 3, 3, "-", "-"}}, {
     24, {4, 9, 2, 4, 1, "-", "c"}}, {30, {4, 9, 2, 2, 2, "-", "+"}}, {
     22, {4, 9, 2, 2, 2, "-", "-"}}, {30, {4, 9, 2, 3, 0, "-", "c"}}, {
     27, {4, 9, 2, 1, 1, "-", "+"}}, {23, {4, 9, 2, 1, 1, "-", "-"}}, {
     9, {4, 9, 2, 0, 0, "-", "+"}}, {4, {4, 9, 2, 0, 0, "-", "-"}}, {
     1, {4, 9, 1, 4, 4, "+", "+"}}, {5, {4, 9, 1, 5, 2, "+", "c"}}, {
     2, {4, 9, 1, 6, 0, "+", "c"}}, {8, {4, 9, 1, 3, 3, "+", "+"}}, {
     9, {4, 9, 1, 3, 3, "+", "-"}}, {21, {4, 9, 1, 4, 1, "+", "c"}}, {
     23, {4, 9, 1, 2, 2, "+", "+"}}, {21, {4, 9, 1, 2, 2, "+", "-"}}, {
     29, {4, 9, 1, 3, 0, "+", "c"}}, {21, {4, 9, 1, 1, 1, "+", "+"}}, {
     23, {4, 9, 1, 1, 1, "+", "-"}}, {5, {4, 9, 1, 0, 0, "+", "+"}}, {
     4, {4, 9, 1, 0, 0, "+", "-"}}, {1, {4, 9, 0, 4, 4, "-", "+"}}, {
     2, {4, 9, 0, 5, 2, "-", "c"}}, {2, {4, 9, 0, 6, 0, "-", "c"}}, {
     5, {4, 9, 0, 3, 3, "-", "+"}}, {3, {4, 9, 0, 3, 3, "-", "-"}}, {
     9, {4, 9, 0, 4, 1, "-", "c"}}, {13, {4, 9, 0, 2, 2, "-", "+"}}, {
     8, {4, 9, 0, 2, 2, "-", "-"}}, {11, {4, 9, 0, 3, 0, "-", "c"}}, {
     11, {4, 9, 0, 1, 1, "-", "+"}}, {7, {4, 9, 0, 1, 1, "-", "-"}}, {
     5, {4, 9, 0, 0, 0, "-", "+"}}, {1, {4, 9, 0, 0, 0, "-", "-"}}, {
     1, {2, 10, 8, 2, 2, "+", "+"}}, {1, {2, 10, 8, 1, 1, "+", "+"}}, {
     1, {2, 10, 8, 0, 0, "+", "+"}}, {1, {2, 10, 7, 2, 2, "-", "+"}}, {
     1, {2, 10, 7, 3, 0, "-", "c"}}, {1, {2, 10, 7, 1, 1, "-", "+"}}, {
     1, {2, 10, 7, 1, 1, "-", "-"}}, {1, {2, 10, 7, 0, 0, "-", "+"}}, {
     2, {2, 10, 6, 2, 2, "+", "+"}}, {2, {2, 10, 6, 1, 1, "+", "+"}}, {
     2, {2, 10, 6, 0, 0, "+", "+"}}, {1, {2, 10, 5, 2, 2, "-", "+"}}, {
     1, {2, 10, 5, 3, 0, "-", "c"}}, {1, {2, 10, 5, 1, 1, "-", "+"}}, {
     1, {2, 10, 5, 1, 1, "-", "-"}}, {1, {2, 10, 5, 0, 0, "-", "+"}}, {
     2, {2, 10, 4, 2, 2, "+", "+"}}, {2, {2, 10, 4, 1, 1, "+", "+"}}, {
     2, {2, 10, 4, 0, 0, "+", "+"}}, {1, {2, 10, 3, 2, 2, "-", "+"}}, {
     1, {2, 10, 3, 3, 0, "-", "c"}}, {1, {2, 10, 3, 1, 1, "-", "+"}}, {
     1, {2, 10, 3, 1, 1, "-", "-"}}, {1, {2, 10, 3, 0, 0, "-", "+"}}, {
     2, {2, 10, 2, 2, 2, "+", "+"}}, {2, {2, 10, 2, 1, 1, "+", "+"}}, {
     2, {2, 10, 2, 0, 0, "+", "+"}}, {1, {2, 10, 1, 3, 0, "-", "c"}}, {
     1, {2, 10, 1, 1, 1, "-", "-"}}, {1, {2, 10, 0, 2, 2, "+", "+"}}, {
     1, {2, 10, 0, 1, 1, "+", "+"}}, {1, {2, 10, 0, 0, 0, "+", "+"}}, {
     1, {3, 10, 7, 3, 3, "+", "-"}}, {2, {3, 10, 7, 4, 1, "+", "c"}}, {
     2, {3, 10, 7, 2, 2, "+", "+"}}, {3, {3, 10, 7, 2, 2, "+", "-"}}, {
     3, {3, 10, 7, 3, 0, "+", "c"}}, {2, {3, 10, 7, 1, 1, "+", "+"}}, {
     5, {3, 10, 7, 1, 1, "+", "-"}}, {1, {3, 10, 7, 0, 0, "+", "-"}}, {
     3, {3, 10, 6, 3, 3, "-", "-"}}, {6, {3, 10, 6, 4, 1, "-", "c"}}, {
     9, {3, 10, 6, 2, 2, "-", "+"}}, {9, {3, 10, 6, 2, 2, "-", "-"}}, {
     12, {3, 10, 6, 3, 0, "-", "c"}}, {9, {3, 10, 6, 1, 1, "-", "+"}}, {
     15, {3, 10, 6, 1, 1, "-", "-"}}, {3, {3, 10, 6, 0, 0, "-", "+"}}, {
     3, {3, 10, 6, 0, 0, "-", "-"}}, {7, {3, 10, 5, 3, 3, "+", "-"}}, {
     12, {3, 10, 5, 4, 1, "+", "c"}}, {17, {3, 10, 5, 2, 2, "+", "+"}}, {
     19, {3, 10, 5, 2, 2, "+", "-"}}, {24, {3, 10, 5, 3, 0, "+", "c"}}, {
     17, {3, 10, 5, 1, 1, "+", "+"}}, {31, {3, 10, 5, 1, 1, "+", "-"}}, {
     5, {3, 10, 5, 0, 0, "+", "+"}}, {7, {3, 10, 5, 0, 0, "+", "-"}}, {
     8, {3, 10, 4, 3, 3, "-", "-"}}, {18, {3, 10, 4, 4, 1, "-", "c"}}, {
     27, {3, 10, 4, 2, 2, "-", "+"}}, {26, {3, 10, 4, 2, 2, "-", "-"}}, {
     35, {3, 10, 4, 3, 0, "-", "c"}}, {27, {3, 10, 4, 1, 1, "-", "+"}}, {
     44, {3, 10, 4, 1, 1, "-", "-"}}, {9, {3, 10, 4, 0, 0, "-", "+"}}, {
     8, {3, 10, 4, 0, 0, "-", "-"}}, {12, {3, 10, 3, 3, 3, "+", "-"}}, {
     21, {3, 10, 3, 4, 1, "+", "c"}}, {30, {3, 10, 3, 2, 2, "+", "+"}}, {
     33, {3, 10, 3, 2, 2, "+", "-"}}, {42, {3, 10, 3, 3, 0, "+", "c"}}, {
     30, {3, 10, 3, 1, 1, "+", "+"}}, {54, {3, 10, 3, 1, 1, "+", "-"}}, {
     9, {3, 10, 3, 0, 0, "+", "+"}}, {12, {3, 10, 3, 0, 0, "+", "-"}}, {
     9, {3, 10, 2, 3, 3, "-", "-"}}, {20, {3, 10, 2, 4, 1, "-", "c"}}, {
     31, {3, 10, 2, 2, 2, "-", "+"}}, {29, {3, 10, 2, 2, 2, "-", "-"}}, {
     40, {3, 10, 2, 3, 0, "-", "c"}}, {31, {3, 10, 2, 1, 1, "-", "+"}}, {
     49, {3, 10, 2, 1, 1, "-", "-"}}, {11, {3, 10, 2, 0, 0, "-", "+"}}, {
     9, {3, 10, 2, 0, 0, "-", "-"}}, {9, {3, 10, 1, 3, 3, "+", "-"}}, {
     15, {3, 10, 1, 4, 1, "+", "c"}}, {21, {3, 10, 1, 2, 2, "+", "+"}}, {
     24, {3, 10, 1, 2, 2, "+", "-"}}, {30, {3, 10, 1, 3, 0, "+", "c"}}, {
     21, {3, 10, 1, 1, 1, "+", "+"}}, {39, {3, 10, 1, 1, 1, "+", "-"}}, {
     6, {3, 10, 1, 0, 0, "+", "+"}}, {9, {3, 10, 1, 0, 0, "+", "-"}}, {
     1, {3, 10, 0, 3, 3, "-", "-"}}, {5, {3, 10, 0, 4, 1, "-", "c"}}, {
     9, {3, 10, 0, 2, 2, "-", "+"}}, {6, {3, 10, 0, 2, 2, "-", "-"}}, {
     10, {3, 10, 0, 3, 0, "-", "c"}}, {9, {3, 10, 0, 1, 1, "-", "+"}}, {
     11, {3, 10, 0, 1, 1, "-", "-"}}, {4, {3, 10, 0, 0, 0, "-", "+"}}, {
     1, {3, 10, 0, 0, 0, "-", "-"}}, {1, {4, 10, 6, 4, 4, "+", "+"}}, {
     1, {4, 10, 6, 5, 2, "+", "c"}}, {1, {4, 10, 6, 6, 0, "+", "c"}}, {
     3, {4, 10, 6, 3, 3, "+", "+"}}, {1, {4, 10, 6, 3, 3, "+", "-"}}, {
     4, {4, 10, 6, 4, 1, "+", "c"}}, {7, {4, 10, 6, 2, 2, "+", "+"}}, {
     3, {4, 10, 6, 2, 2, "+", "-"}}, {4, {4, 10, 6, 3, 0, "+", "c"}}, {
     6, {4, 10, 6, 1, 1, "+", "+"}}, {2, {4, 10, 6, 1, 1, "+", "-"}}, {
     3, {4, 10, 6, 0, 0, "+", "+"}}, {2, {4, 10, 5, 4, 4, "-", "+"}}, {
     4, {4, 10, 5, 5, 2, "-", "c"}}, {2, {4, 10, 5, 6, 0, "-", "c"}}, {
     8, {4, 10, 5, 3, 3, "-", "+"}}, {7, {4, 10, 5, 3, 3, "-", "-"}}, {
     18, {4, 10, 5, 4, 1, "-", "c"}}, {21, {4, 10, 5, 2, 2, "-", "+"}}, {
     16, {4, 10, 5, 2, 2, "-", "-"}}, {23, {4, 10, 5, 3, 0, "-", "c"}}, {
     19, {4, 10, 5, 1, 1, "-", "+"}}, {17, {4, 10, 5, 1, 1, "-", "-"}}, {
     6, {4, 10, 5, 0, 0, "-", "+"}}, {3, {4, 10, 5, 0, 0, "-", "-"}}, {
     5, {4, 10, 4, 4, 4, "+", "+"}}, {9, {4, 10, 4, 5, 2, "+", "c"}}, {
     7, {4, 10, 4, 6, 0, "+", "c"}}, {21, {4, 10, 4, 3, 3, "+", "+"}}, {
     15, {4, 10, 4, 3, 3, "+", "-"}}, {42, {4, 10, 4, 4, 1, "+", "c"}}, {
     57, {4, 10, 4, 2, 2, "+", "+"}}, {39, {4, 10, 4, 2, 2, "+", "-"}}, {
     52, {4, 10, 4, 3, 0, "+", "c"}}, {50, {4, 10, 4, 1, 1, "+", "+"}}, {
     38, {4, 10, 4, 1, 1, "+", "-"}}, {19, {4, 10, 4, 0, 0, "+", "+"}}, {
     6, {4, 10, 4, 0, 0, "+", "-"}}, {5, {4, 10, 3, 4, 4, "-", "+"}}, {
     15, {4, 10, 3, 5, 2, "-", "c"}}, {8, {4, 10, 3, 6, 0, "-", "c"}}, {
     28, {4, 10, 3, 3, 3, "-", "+"}}, {28, {4, 10, 3, 3, 3, "-", "-"}}, {
     69, {4, 10, 3, 4, 1, "-", "c"}}, {80, {4, 10, 3, 2, 2, "-", "+"}}, {
     67, {4, 10, 3, 2, 2, "-", "-"}}, {92, {4, 10, 3, 3, 0, "-", "c"}}, {
     72, {4, 10, 3, 1, 1, "-", "+"}}, {72, {4, 10, 3, 1, 1, "-", "-"}}, {
     21, {4, 10, 3, 0, 0, "-", "+"}}, {13, {4, 10, 3, 0, 0, "-", "-"}}, {
     8, {4, 10, 2, 4, 4, "+", "+"}}, {17, {4, 10, 2, 5, 2, "+", "c"}}, {
     13, {4, 10, 2, 6, 0, "+", "c"}}, {38, {4, 10, 2, 3, 3, "+", "+"}}, {
     30, {4, 10, 2, 3, 3, "+", "-"}}, {81, {4, 10, 2, 4, 1, "+", "c"}}, {
     107, {4, 10, 2, 2, 2, "+", "+"}}, {78, {4, 10, 2, 2, 2, "+", "-"}}, {
     103, {4, 10, 2, 3, 0, "+", "c"}}, {94, {4, 10, 2, 1, 1, "+", "+"}}, {
     78, {4, 10, 2, 1, 1, "+", "-"}}, {34, {4, 10, 2, 0, 0, "+", "+"}}, {
     13, {4, 10, 2, 0, 0, "+", "-"}}, {4, {4, 10, 1, 4, 4, "-", "+"}}, {
     14, {4, 10, 1, 5, 2, "-", "c"}}, {7, {4, 10, 1, 6, 0, "-", "c"}}, {
     25, {4, 10, 1, 3, 3, "-", "+"}}, {28, {4, 10, 1, 3, 3, "-", "-"}}, {
     67, {4, 10, 1, 4, 1, "-", "c"}}, {74, {4, 10, 1, 2, 2, "-", "+"}}, {
     66, {4, 10, 1, 2, 2, "-", "-"}}, {91, {4, 10, 1, 3, 0, "-", "c"}}, {
     67, {4, 10, 1, 1, 1, "-", "+"}}, {73, {4, 10, 1, 1, 1, "-", "-"}}, {
     18, {4, 10, 1, 0, 0, "-", "+"}}, {14, {4, 10, 1, 0, 0, "-", "-"}}, {
     4, {4, 10, 0, 4, 4, "+", "+"}}, {5, {4, 10, 0, 5, 2, "+", "c"}}, {
     6, {4, 10, 0, 6, 0, "+", "c"}}, {15, {4, 10, 0, 3, 3, "+", "+"}}, {
     8, {4, 10, 0, 3, 3, "+", "-"}}, {26, {4, 10, 0, 4, 1, "+", "c"}}, {
     41, {4, 10, 0, 2, 2, "+", "+"}}, {24, {4, 10, 0, 2, 2, "+", "-"}}, {
     30, {4, 10, 0, 3, 0, "+", "c"}}, {35, {4, 10, 0, 1, 1, "+", "+"}}, {
     21, {4, 10, 0, 1, 1, "+", "-"}}, {16, {4, 10, 0, 0, 0, "+", "+"}}, {
     3, {4, 10, 0, 0, 0, "+", "-"}}, {1, {5, 10, 5, 5, 5, "+", "-"}}, {
     1, {5, 10, 5, 4, 4, "+", "-"}}, {1, {5, 10, 5, 5, 2, "+", "c"}}, {
     2, {5, 10, 5, 3, 3, "+", "-"}}, {1, {5, 10, 5, 4, 1, "+", "c"}}, {
     2, {5, 10, 5, 2, 2, "+", "-"}}, {1, {5, 10, 5, 3, 0, "+", "c"}}, {
     2, {5, 10, 5, 1, 1, "+", "-"}}, {1, {5, 10, 5, 0, 0, "+", "-"}}, {
     1, {5, 10, 4, 6, 3, "-", "c"}}, {1, {5, 10, 4, 4, 4, "-", "+"}}, {
     1, {5, 10, 4, 4, 4, "-", "-"}}, {2, {5, 10, 4, 5, 2, "-", "c"}}, {
     1, {5, 10, 4, 6, 0, "-", "c"}}, {2, {5, 10, 4, 3, 3, "-", "+"}}, {
     3, {5, 10, 4, 3, 3, "-", "-"}}, {4, {5, 10, 4, 4, 1, "-", "c"}}, {
     3, {5, 10, 4, 2, 2, "-", "+"}}, {4, {5, 10, 4, 2, 2, "-", "-"}}, {
     4, {5, 10, 4, 3, 0, "-", "c"}}, {2, {5, 10, 4, 1, 1, "-", "+"}}, {
     3, {5, 10, 4, 1, 1, "-", "-"}}, {1, {5, 10, 4, 0, 0, "-", "-"}}, {
     1, {5, 10, 3, 5, 5, "+", "-"}}, {1, {5, 10, 3, 6, 3, "+", "c"}}, {
     1, {5, 10, 3, 7, 1, "+", "c"}}, {1, {5, 10, 3, 4, 4, "+", "+"}}, {
     3, {5, 10, 3, 4, 4, "+", "-"}}, {5, {5, 10, 3, 5, 2, "+", "c"}}, {
     2, {5, 10, 3, 6, 0, "+", "c"}}, {4, {5, 10, 3, 3, 3, "+", "+"}}, {
     8, {5, 10, 3, 3, 3, "+", "-"}}, {10, {5, 10, 3, 4, 1, "+", "c"}}, {
     6, {5, 10, 3, 2, 2, "+", "+"}}, {11, {5, 10, 3, 2, 2, "+", "-"}}, {
     9, {5, 10, 3, 3, 0, "+", "c"}}, {4, {5, 10, 3, 1, 1, "+", "+"}}, {
     9, {5, 10, 3, 1, 1, "+", "-"}}, {3, {5, 10, 3, 0, 0, "+", "-"}}, {
     1, {5, 10, 2, 6, 3, "-", "c"}}, {1, {5, 10, 2, 7, 1, "-", "c"}}, {
     2, {5, 10, 2, 4, 4, "-", "+"}}, {2, {5, 10, 2, 4, 4, "-", "-"}}, {
     6, {5, 10, 2, 5, 2, "-", "c"}}, {3, {5, 10, 2, 6, 0, "-", "c"}}, {
     7, {5, 10, 2, 3, 3, "-", "+"}}, {7, {5, 10, 2, 3, 3, "-", "-"}}, {
     14, {5, 10, 2, 4, 1, "-", "c"}}, {12, {5, 10, 2, 2, 2, "-", "+"}}, {
     12, {5, 10, 2, 2, 2, "-", "-"}}, {13, {5, 10, 2, 3, 0, "-", "c"}}, {
     9, {5, 10, 2, 1, 1, "-", "+"}}, {9, {5, 10, 2, 1, 1, "-", "-"}}, {
     2, {5, 10, 2, 0, 0, "-", "+"}}, {2, {5, 10, 2, 0, 0, "-", "-"}}, {
     1, {5, 10, 1, 5, 5, "+", "-"}}, {1, {5, 10, 1, 6, 3, "+", "c"}}, {
     1, {5, 10, 1, 7, 1, "+", "c"}}, {1, {5, 10, 1, 4, 4, "+", "+"}}, {
     3, {5, 10, 1, 4, 4, "+", "-"}}, {6, {5, 10, 1, 5, 2, "+", "c"}}, {
     3, {5, 10, 1, 6, 0, "+", "c"}}, {5, {5, 10, 1, 3, 3, "+", "+"}}, {
     10, {5, 10, 1, 3, 3, "+", "-"}}, {14, {5, 10, 1, 4, 1, "+", "c"}}, {
     9, {5, 10, 1, 2, 2, "+", "+"}}, {15, {5, 10, 1, 2, 2, "+", "-"}}, {
     13, {5, 10, 1, 3, 0, "+", "c"}}, {6, {5, 10, 1, 1, 1, "+", "+"}}, {
     13, {5, 10, 1, 1, 1, "+", "-"}}, {4, {5, 10, 1, 0, 0, "+", "-"}}, {
     1, {5, 10, 0, 4, 4, "-", "+"}}, {2, {5, 10, 0, 5, 2, "-", "c"}}, {
     1, {5, 10, 0, 6, 0, "-", "c"}}, {3, {5, 10, 0, 3, 3, "-", "+"}}, {
     1, {5, 10, 0, 3, 3, "-", "-"}}, {5, {5, 10, 0, 4, 1, "-", "c"}}, {
     6, {5, 10, 0, 2, 2, "-", "+"}}, {3, {5, 10, 0, 2, 2, "-", "-"}}, {
     5, {5, 10, 0, 3, 0, "-", "c"}}, {5, {5, 10, 0, 1, 1, "-", "+"}}, {
     2, {5, 10, 0, 1, 1, "-", "-"}}, {2, {5, 10, 0, 0, 0, "-", "+"}}},
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.972970449881678*^9, 3.9729704944763002`*^9}, {
  3.972970624676496*^9, 3.972970626713932*^9}, {3.972971309404982*^9, 
  3.972971311153006*^9}, {3.9729714797386713`*^9, 3.972971506911907*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"9ff4aa59-2ca1-4af3-a050-201ef39c8cfd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrettyTable$SU3", "[", "data_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "6"}], "]"}], "]"}], ",", 
         SubscriptBox[
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5"}], "}"}]}], "]"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "7"}], "]"}], "]"}]]}], "}"}], "&"}], "/@", 
      "data"}], ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "2", ",", "1"}], "}"}], "]"}], 
       "]"}], "&"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"TableDepth", "->", "2"}], ",", 
      RowBox[{"TableHeadings", "->", 
       RowBox[{"{", 
        RowBox[{"None", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<deg\>\"", ",", "\"\<n\>\"", ",", 
           "\"\<{\[CapitalDelta], l}\>\"", ",", "\"\<\[ScriptCapitalP]\>\"", 
           ",", "\"\<{\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\), \
\!\(\*SubscriptBox[\(\[Lambda]\), \(2\)]\)\!\(\*SubscriptBox[\(}\), \(\
\[ScriptCapitalC]\)]\)\>\""}], "}"}]}], "}"}]}]}], "]"}], "&"}]}]}]], "Input",\

 CellChangeTimes->{{3.9729710716892*^9, 3.972971087428846*^9}, {
  3.9729711246176033`*^9, 3.972971164278185*^9}, {3.972971236922917*^9, 
  3.972971237983858*^9}, {3.972971351899025*^9, 3.972971360974203*^9}, {
  3.972975956247796*^9, 
  3.972975956367825*^9}},ExpressionUUID->"a6348cd6-400a-46db-ac3d-\
a42e50111d47"],

Cell[BoxData[
 RowBox[{"PrettyTable$SU3", "[", "spectrum$GFVSU3", "]"}]], "Input",
 CellChangeTimes->{{3.97297124581312*^9, 3.972971246879333*^9}, {
  3.972971364254429*^9, 3.972971365376308*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"b5888924-87ef-4acc-b1fc-9f16b70941fb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"SU", "(", "4", ")"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "32eb4327-8e8a-4e0c-b351-b55e81211091"],
 " GFV"
}], "Section",
 CellChangeTimes->{{3.972970425253468*^9, 3.972970447671648*^9}, {
  3.972971266389246*^9, 3.972971266494669*^9}, {3.972971552878059*^9, 
  3.972971552991189*^9}},ExpressionUUID->"15ed2376-9ae9-40a5-b9fa-\
784e6c294a71"],

Cell[TextData[{
 "The spectrum up to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", "8"}], TraditionalForm]],ExpressionUUID->
  "b6d02e95-2ee6-43a2-9bbc-f67570266088"],
 " is stored in the following ",
 Cell[BoxData[
  FormBox[
   RowBox[{"format", " "}], TraditionalForm]],ExpressionUUID->
  "8035d9da-4074-4fe5-b44e-4b4931b6a103"],
 "\n\n",
 Cell[BoxData[
  FormBox[GridBox[{
     {"{", "{", "degeneracy", ",", "{", "n", ",", "\[CapitalDelta]", ",", "l",
       ",", 
      SubscriptBox["\[Lambda]", "1"], ",", GridBox[{
        {
         SubscriptBox["\[Lambda]", "2"], ",", 
         SubscriptBox["\[Lambda]", "3"]}
       }], ",", "p", ",", 
      RowBox[{"(", 
       RowBox[{"c", ",", 
        RowBox[{"+", 
         RowBox[{",", "-"}]}]}], ")"}], "}", "}", ",", "...", "}"}
    }], TraditionalForm]],ExpressionUUID->
  "8aecd019-d637-4fe0-ad8b-884948ee951f"]
}], "Text",
 CellChangeTimes->{{3.972970498379916*^9, 3.972970636292021*^9}, {
  3.972971166550193*^9, 3.972971231771852*^9}, {3.9729712706058483`*^9, 
  3.972971287119775*^9}, {3.972971555922434*^9, 3.972971560373165*^9}, {
  3.972971763453085*^9, 3.9729717652672*^9}, {3.97297589187101*^9, 
  3.972975891960788*^9}},ExpressionUUID->"8eaf61e4-0bc9-427a-9087-\
9c6beabc3b27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"spectrum$GFVSU4", "=", 
   InterpretationBox[
    DynamicModuleBox[{Typeset`open = False}, 
     TemplateBox[{"List", "ListIcon", 
       GridBox[{{
          RowBox[{
            TagBox["\"Head: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            TagBox["List", "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Dimensions: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox[
             RowBox[{"{", 
               RowBox[{"355", ",", "2"}], "}"}], "IconizedItem"]}]}, {
          RowBox[{
            TagBox["\"Byte count: \"", "IconizedLabel"], "\[InvisibleSpace]", 
            
            TagBox["122224", "IconizedItem"]}]}}, 
        GridBoxAlignment -> {"Columns" -> {{Left}}}, DefaultBaseStyle -> 
        "Column", 
        GridBoxItemSize -> {
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}], 
       Dynamic[Typeset`open]},
      "IconizedObject"]],
    {{1, {0, 0, 0, 0, 0, 0, "+", "+"}}, {1, {1, 2, 1, 1, 0, 1, "+", "+"}}, {
     1, {2, 4, 2, 2, 0, 2, "+", "+"}}, {1, {2, 4, 2, 0, 2, 0, "+", "+"}}, {
     1, {2, 4, 2, 1, 0, 1, "+", "-"}}, {1, {2, 4, 2, 0, 0, 0, "+", "+"}}, {
     1, {2, 4, 1, 2, 1, 0, "-", "c"}}, {1, {2, 4, 1, 1, 0, 1, "-", "+"}}, {
     1, {2, 4, 0, 2, 0, 2, "+", "+"}}, {1, {2, 4, 0, 0, 2, 0, "+", "+"}}, {
     1, {2, 4, 0, 1, 0, 1, "+", "-"}}, {1, {2, 4, 0, 0, 0, 0, "+", "+"}}, {
     1, {2, 5, 3, 2, 1, 0, "+", "c"}}, {1, {2, 5, 3, 1, 0, 1, "+", "+"}}, {
     1, {2, 5, 2, 2, 0, 2, "-", "+"}}, {1, {2, 5, 2, 2, 1, 0, "-", "c"}}, {
     1, {2, 5, 2, 0, 2, 0, "-", "+"}}, {1, {2, 5, 2, 1, 0, 1, "-", "+"}}, {
     1, {2, 5, 2, 1, 0, 1, "-", "-"}}, {1, {2, 5, 2, 0, 0, 0, "-", "+"}}, {
     1, {2, 5, 1, 2, 1, 0, "+", "c"}}, {1, {2, 5, 1, 1, 0, 1, "+", "+"}}, {
     1, {2, 5, 0, 2, 0, 2, "-", "+"}}, {1, {2, 5, 0, 0, 2, 0, "-", "+"}}, {
     1, {2, 5, 0, 1, 0, 1, "-", "-"}}, {1, {2, 5, 0, 0, 0, 0, "-", "+"}}, {
     1, {2, 6, 4, 2, 0, 2, "+", "+"}}, {1, {2, 6, 4, 0, 2, 0, "+", "+"}}, {
     1, {2, 6, 4, 1, 0, 1, "+", "-"}}, {1, {2, 6, 4, 0, 0, 0, "+", "+"}}, {
     1, {2, 6, 3, 2, 0, 2, "-", "+"}}, {1, {2, 6, 3, 2, 1, 0, "-", "c"}}, {
     1, {2, 6, 3, 0, 2, 0, "-", "+"}}, {1, {2, 6, 3, 1, 0, 1, "-", "+"}}, {
     1, {2, 6, 3, 1, 0, 1, "-", "-"}}, {1, {2, 6, 3, 0, 0, 0, "-", "+"}}, {
     2, {2, 6, 2, 2, 0, 2, "+", "+"}}, {2, {2, 6, 2, 0, 2, 0, "+", "+"}}, {
     2, {2, 6, 2, 1, 0, 1, "+", "-"}}, {2, {2, 6, 2, 0, 0, 0, "+", "+"}}, {
     1, {2, 6, 1, 2, 1, 0, "-", "c"}}, {1, {2, 6, 1, 1, 0, 1, "-", "+"}}, {
     1, {2, 6, 0, 2, 0, 2, "+", "+"}}, {1, {2, 6, 0, 0, 2, 0, "+", "+"}}, {
     1, {2, 6, 0, 1, 0, 1, "+", "-"}}, {1, {2, 6, 0, 0, 0, 0, "+", "+"}}, {
     1, {3, 6, 3, 3, 0, 3, "+", "+"}}, {1, {3, 6, 3, 1, 2, 1, "+", "+"}}, {
     1, {3, 6, 3, 2, 0, 2, "+", "-"}}, {1, {3, 6, 3, 2, 1, 0, "+", "c"}}, {
     2, {3, 6, 3, 1, 0, 1, "+", "+"}}, {1, {3, 6, 3, 0, 0, 0, "+", "-"}}, {
     1, {3, 6, 2, 3, 1, 1, "-", "c"}}, {1, {3, 6, 2, 1, 2, 1, "-", "+"}}, {
     1, {3, 6, 2, 2, 0, 2, "-", "+"}}, {1, {3, 6, 2, 2, 0, 2, "-", "-"}}, {
     2, {3, 6, 2, 2, 1, 0, "-", "c"}}, {1, {3, 6, 2, 0, 2, 0, "-", "+"}}, {
     1, {3, 6, 2, 0, 2, 0, "-", "-"}}, {2, {3, 6, 2, 1, 0, 1, "-", "+"}}, {
     1, {3, 6, 2, 1, 0, 1, "-", "-"}}, {1, {3, 6, 1, 3, 0, 3, "+", "+"}}, {
     1, {3, 6, 1, 3, 1, 1, "+", "c"}}, {2, {3, 6, 1, 1, 2, 1, "+", "+"}}, {
     1, {3, 6, 1, 2, 0, 2, "+", "+"}}, {2, {3, 6, 1, 2, 0, 2, "+", "-"}}, {
     3, {3, 6, 1, 2, 1, 0, "+", "c"}}, {1, {3, 6, 1, 0, 2, 0, "+", "+"}}, {
     1, {3, 6, 1, 0, 2, 0, "+", "-"}}, {4, {3, 6, 1, 1, 0, 1, "+", "+"}}, {
     1, {3, 6, 1, 1, 0, 1, "+", "-"}}, {1, {3, 6, 1, 0, 0, 0, "+", "-"}}, {
     1, {3, 6, 0, 4, 0, 0, "-", "c"}}, {1, {3, 6, 0, 1, 2, 1, "-", "-"}}, {
     1, {3, 6, 0, 2, 0, 2, "-", "+"}}, {1, {3, 6, 0, 2, 1, 0, "-", "c"}}, {
     1, {3, 6, 0, 0, 2, 0, "-", "+"}}, {1, {3, 6, 0, 1, 0, 1, "-", "-"}}, {
     1, {3, 6, 0, 0, 0, 0, "-", "+"}}, {1, {2, 7, 5, 2, 1, 0, "+", "c"}}, {
     1, {2, 7, 5, 1, 0, 1, "+", "+"}}, {1, {2, 7, 4, 2, 0, 2, "-", "+"}}, {
     1, {2, 7, 4, 2, 1, 0, "-", "c"}}, {1, {2, 7, 4, 0, 2, 0, "-", "+"}}, {
     1, {2, 7, 4, 1, 0, 1, "-", "+"}}, {1, {2, 7, 4, 1, 0, 1, "-", "-"}}, {
     1, {2, 7, 4, 0, 0, 0, "-", "+"}}, {2, {2, 7, 3, 2, 1, 0, "+", "c"}}, {
     2, {2, 7, 3, 1, 0, 1, "+", "+"}}, {1, {2, 7, 2, 2, 0, 2, "-", "+"}}, {
     1, {2, 7, 2, 2, 1, 0, "-", "c"}}, {1, {2, 7, 2, 0, 2, 0, "-", "+"}}, {
     1, {2, 7, 2, 1, 0, 1, "-", "+"}}, {1, {2, 7, 2, 1, 0, 1, "-", "-"}}, {
     1, {2, 7, 2, 0, 0, 0, "-", "+"}}, {1, {2, 7, 1, 2, 1, 0, "+", "c"}}, {
     1, {2, 7, 1, 1, 0, 1, "+", "+"}}, {1, {2, 7, 0, 2, 0, 2, "-", "+"}}, {
     1, {2, 7, 0, 0, 2, 0, "-", "+"}}, {1, {2, 7, 0, 1, 0, 1, "-", "-"}}, {
     1, {2, 7, 0, 0, 0, 0, "-", "+"}}, {1, {3, 7, 4, 3, 1, 1, "+", "c"}}, {
     1, {3, 7, 4, 1, 2, 1, "+", "+"}}, {1, {3, 7, 4, 2, 0, 2, "+", "+"}}, {
     1, {3, 7, 4, 2, 0, 2, "+", "-"}}, {2, {3, 7, 4, 2, 1, 0, "+", "c"}}, {
     1, {3, 7, 4, 0, 2, 0, "+", "+"}}, {1, {3, 7, 4, 0, 2, 0, "+", "-"}}, {
     2, {3, 7, 4, 1, 0, 1, "+", "+"}}, {1, {3, 7, 4, 1, 0, 1, "+", "-"}}, {
     1, {3, 7, 3, 3, 0, 3, "-", "+"}}, {2, {3, 7, 3, 3, 1, 1, "-", "c"}}, {
     1, {3, 7, 3, 4, 0, 0, "-", "c"}}, {3, {3, 7, 3, 1, 2, 1, "-", "+"}}, {
     1, {3, 7, 3, 1, 2, 1, "-", "-"}}, {3, {3, 7, 3, 2, 0, 2, "-", "+"}}, {
     3, {3, 7, 3, 2, 0, 2, "-", "-"}}, {6, {3, 7, 3, 2, 1, 0, "-", "c"}}, {
     3, {3, 7, 3, 0, 2, 0, "-", "+"}}, {2, {3, 7, 3, 0, 2, 0, "-", "-"}}, {
     6, {3, 7, 3, 1, 0, 1, "-", "+"}}, {3, {3, 7, 3, 1, 0, 1, "-", "-"}}, {
     1, {3, 7, 3, 0, 0, 0, "-", "+"}}, {1, {3, 7, 3, 0, 0, 0, "-", "-"}}, {
     1, {3, 7, 2, 3, 0, 3, "+", "+"}}, {3, {3, 7, 2, 3, 1, 1, "+", "c"}}, {
     2, {3, 7, 2, 4, 0, 0, "+", "c"}}, {4, {3, 7, 2, 1, 2, 1, "+", "+"}}, {
     2, {3, 7, 2, 1, 2, 1, "+", "-"}}, {5, {3, 7, 2, 2, 0, 2, "+", "+"}}, {
     4, {3, 7, 2, 2, 0, 2, "+", "-"}}, {9, {3, 7, 2, 2, 1, 0, "+", "c"}}, {
     5, {3, 7, 2, 0, 2, 0, "+", "+"}}, {3, {3, 7, 2, 0, 2, 0, "+", "-"}}, {
     8, {3, 7, 2, 1, 0, 1, "+", "+"}}, {5, {3, 7, 2, 1, 0, 1, "+", "-"}}, {
     2, {3, 7, 2, 0, 0, 0, "+", "+"}}, {1, {3, 7, 2, 0, 0, 0, "+", "-"}}, {
     2, {3, 7, 1, 3, 0, 3, "-", "+"}}, {3, {3, 7, 1, 3, 1, 1, "-", "c"}}, {
     1, {3, 7, 1, 4, 0, 0, "-", "c"}}, {5, {3, 7, 1, 1, 2, 1, "-", "+"}}, {
     1, {3, 7, 1, 1, 2, 1, "-", "-"}}, {4, {3, 7, 1, 2, 0, 2, "-", "+"}}, {
     5, {3, 7, 1, 2, 0, 2, "-", "-"}}, {9, {3, 7, 1, 2, 1, 0, "-", "c"}}, {
     4, {3, 7, 1, 0, 2, 0, "-", "+"}}, {3, {3, 7, 1, 0, 2, 0, "-", "-"}}, {
     10, {3, 7, 1, 1, 0, 1, "-", "+"}}, {4, {3, 7, 1, 1, 0, 1, "-", "-"}}, {
     1, {3, 7, 1, 0, 0, 0, "-", "+"}}, {2, {3, 7, 1, 0, 0, 0, "-", "-"}}, {
     1, {3, 7, 0, 3, 1, 1, "+", "c"}}, {1, {3, 7, 0, 4, 0, 0, "+", "c"}}, {
     1, {3, 7, 0, 1, 2, 1, "+", "+"}}, {1, {3, 7, 0, 1, 2, 1, "+", "-"}}, {
     2, {3, 7, 0, 2, 0, 2, "+", "+"}}, {1, {3, 7, 0, 2, 0, 2, "+", "-"}}, {
     3, {3, 7, 0, 2, 1, 0, "+", "c"}}, {2, {3, 7, 0, 0, 2, 0, "+", "+"}}, {
     1, {3, 7, 0, 0, 2, 0, "+", "-"}}, {2, {3, 7, 0, 1, 0, 1, "+", "+"}}, {
     2, {3, 7, 0, 1, 0, 1, "+", "-"}}, {1, {3, 7, 0, 0, 0, 0, "+", "+"}}, {
     1, {2, 8, 6, 2, 0, 2, "+", "+"}}, {1, {2, 8, 6, 0, 2, 0, "+", "+"}}, {
     1, {2, 8, 6, 1, 0, 1, "+", "-"}}, {1, {2, 8, 6, 0, 0, 0, "+", "+"}}, {
     1, {2, 8, 5, 2, 0, 2, "-", "+"}}, {1, {2, 8, 5, 2, 1, 0, "-", "c"}}, {
     1, {2, 8, 5, 0, 2, 0, "-", "+"}}, {1, {2, 8, 5, 1, 0, 1, "-", "+"}}, {
     1, {2, 8, 5, 1, 0, 1, "-", "-"}}, {1, {2, 8, 5, 0, 0, 0, "-", "+"}}, {
     2, {2, 8, 4, 2, 0, 2, "+", "+"}}, {2, {2, 8, 4, 0, 2, 0, "+", "+"}}, {
     2, {2, 8, 4, 1, 0, 1, "+", "-"}}, {2, {2, 8, 4, 0, 0, 0, "+", "+"}}, {
     1, {2, 8, 3, 2, 0, 2, "-", "+"}}, {1, {2, 8, 3, 2, 1, 0, "-", "c"}}, {
     1, {2, 8, 3, 0, 2, 0, "-", "+"}}, {1, {2, 8, 3, 1, 0, 1, "-", "+"}}, {
     1, {2, 8, 3, 1, 0, 1, "-", "-"}}, {1, {2, 8, 3, 0, 0, 0, "-", "+"}}, {
     2, {2, 8, 2, 2, 0, 2, "+", "+"}}, {2, {2, 8, 2, 0, 2, 0, "+", "+"}}, {
     2, {2, 8, 2, 1, 0, 1, "+", "-"}}, {2, {2, 8, 2, 0, 0, 0, "+", "+"}}, {
     1, {2, 8, 1, 2, 1, 0, "-", "c"}}, {1, {2, 8, 1, 1, 0, 1, "-", "+"}}, {
     1, {2, 8, 0, 2, 0, 2, "+", "+"}}, {1, {2, 8, 0, 0, 2, 0, "+", "+"}}, {
     1, {2, 8, 0, 1, 0, 1, "+", "-"}}, {1, {2, 8, 0, 0, 0, 0, "+", "+"}}, {
     1, {3, 8, 5, 3, 0, 3, "+", "+"}}, {1, {3, 8, 5, 3, 1, 1, "+", "c"}}, {
     2, {3, 8, 5, 1, 2, 1, "+", "+"}}, {1, {3, 8, 5, 2, 0, 2, "+", "+"}}, {
     2, {3, 8, 5, 2, 0, 2, "+", "-"}}, {3, {3, 8, 5, 2, 1, 0, "+", "c"}}, {
     1, {3, 8, 5, 0, 2, 0, "+", "+"}}, {1, {3, 8, 5, 0, 2, 0, "+", "-"}}, {
     4, {3, 8, 5, 1, 0, 1, "+", "+"}}, {1, {3, 8, 5, 1, 0, 1, "+", "-"}}, {
     1, {3, 8, 5, 0, 0, 0, "+", "-"}}, {2, {3, 8, 4, 3, 0, 3, "-", "+"}}, {
     3, {3, 8, 4, 3, 1, 1, "-", "c"}}, {2, {3, 8, 4, 4, 0, 0, "-", "c"}}, {
     5, {3, 8, 4, 1, 2, 1, "-", "+"}}, {2, {3, 8, 4, 1, 2, 1, "-", "-"}}, {
     5, {3, 8, 4, 2, 0, 2, "-", "+"}}, {5, {3, 8, 4, 2, 0, 2, "-", "-"}}, {
     10, {3, 8, 4, 2, 1, 0, "-", "c"}}, {5, {3, 8, 4, 0, 2, 0, "-", "+"}}, {
     3, {3, 8, 4, 0, 2, 0, "-", "-"}}, {10, {3, 8, 4, 1, 0, 1, "-", "+"}}, {
     5, {3, 8, 4, 1, 0, 1, "-", "-"}}, {2, {3, 8, 4, 0, 0, 0, "-", "+"}}, {
     2, {3, 8, 4, 0, 0, 0, "-", "-"}}, {4, {3, 8, 3, 3, 0, 3, "+", "+"}}, {
     6, {3, 8, 3, 3, 1, 1, "+", "c"}}, {2, {3, 8, 3, 4, 0, 0, "+", "c"}}, {
     10, {3, 8, 3, 1, 2, 1, "+", "+"}}, {2, {3, 8, 3, 1, 2, 1, "+", "-"}}, {
     8, {3, 8, 3, 2, 0, 2, "+", "+"}}, {10, {3, 8, 3, 2, 0, 2, "+", "-"}}, {
     18, {3, 8, 3, 2, 1, 0, "+", "c"}}, {8, {3, 8, 3, 0, 2, 0, "+", "+"}}, {
     6, {3, 8, 3, 0, 2, 0, "+", "-"}}, {20, {3, 8, 3, 1, 0, 1, "+", "+"}}, {
     8, {3, 8, 3, 1, 0, 1, "+", "-"}}, {2, {3, 8, 3, 0, 0, 0, "+", "+"}}, {
     4, {3, 8, 3, 0, 0, 0, "+", "-"}}, {3, {3, 8, 2, 3, 0, 3, "-", "+"}}, {
     7, {3, 8, 2, 3, 1, 1, "-", "c"}}, {4, {3, 8, 2, 4, 0, 0, "-", "c"}}, {
     10, {3, 8, 2, 1, 2, 1, "-", "+"}}, {4, {3, 8, 2, 1, 2, 1, "-", "-"}}, {
     11, {3, 8, 2, 2, 0, 2, "-", "+"}}, {10, {3, 8, 2, 2, 0, 2, "-", "-"}}, {
     21, {3, 8, 2, 2, 1, 0, "-", "c"}}, {11, {3, 8, 2, 0, 2, 0, "-", "+"}}, {
     7, {3, 8, 2, 0, 2, 0, "-", "-"}}, {20, {3, 8, 2, 1, 0, 1, "-", "+"}}, {
     11, {3, 8, 2, 1, 0, 1, "-", "-"}}, {4, {3, 8, 2, 0, 0, 0, "-", "+"}}, {
     3, {3, 8, 2, 0, 0, 0, "-", "-"}}, {4, {3, 8, 1, 3, 0, 3, "+", "+"}}, {
     6, {3, 8, 1, 3, 1, 1, "+", "c"}}, {2, {3, 8, 1, 4, 0, 0, "+", "c"}}, {
     10, {3, 8, 1, 1, 2, 1, "+", "+"}}, {2, {3, 8, 1, 1, 2, 1, "+", "-"}}, {
     8, {3, 8, 1, 2, 0, 2, "+", "+"}}, {10, {3, 8, 1, 2, 0, 2, "+", "-"}}, {
     18, {3, 8, 1, 2, 1, 0, "+", "c"}}, {8, {3, 8, 1, 0, 2, 0, "+", "+"}}, {
     6, {3, 8, 1, 0, 2, 0, "+", "-"}}, {20, {3, 8, 1, 1, 0, 1, "+", "+"}}, {
     8, {3, 8, 1, 1, 0, 1, "+", "-"}}, {2, {3, 8, 1, 0, 0, 0, "+", "+"}}, {
     4, {3, 8, 1, 0, 0, 0, "+", "-"}}, {2, {3, 8, 0, 3, 1, 1, "-", "c"}}, {
     2, {3, 8, 0, 4, 0, 0, "-", "c"}}, {2, {3, 8, 0, 1, 2, 1, "-", "+"}}, {
     2, {3, 8, 0, 1, 2, 1, "-", "-"}}, {4, {3, 8, 0, 2, 0, 2, "-", "+"}}, {
     2, {3, 8, 0, 2, 0, 2, "-", "-"}}, {6, {3, 8, 0, 2, 1, 0, "-", "c"}}, {
     4, {3, 8, 0, 0, 2, 0, "-", "+"}}, {2, {3, 8, 0, 0, 2, 0, "-", "-"}}, {
     4, {3, 8, 0, 1, 0, 1, "-", "+"}}, {4, {3, 8, 0, 1, 0, 1, "-", "-"}}, {
     2, {3, 8, 0, 0, 0, 0, "-", "+"}}, {1, {4, 8, 4, 4, 0, 4, "+", "+"}}, {
     1, {4, 8, 4, 2, 2, 2, "+", "+"}}, {1, {4, 8, 4, 3, 0, 3, "+", "-"}}, {
     1, {4, 8, 4, 3, 1, 1, "+", "c"}}, {1, {4, 8, 4, 0, 4, 0, "+", "+"}}, {
     1, {4, 8, 4, 1, 2, 1, "+", "-"}}, {3, {4, 8, 4, 2, 0, 2, "+", "+"}}, {
     1, {4, 8, 4, 2, 1, 0, "+", "c"}}, {2, {4, 8, 4, 0, 2, 0, "+", "+"}}, {
     2, {4, 8, 4, 1, 0, 1, "+", "-"}}, {2, {4, 8, 4, 0, 0, 0, "+", "+"}}, {
     1, {4, 8, 3, 4, 1, 2, "-", "c"}}, {1, {4, 8, 3, 2, 2, 2, "-", "+"}}, {
     1, {4, 8, 3, 3, 0, 3, "-", "+"}}, {1, {4, 8, 3, 3, 0, 3, "-", "-"}}, {
     1, {4, 8, 3, 2, 3, 0, "-", "c"}}, {3, {4, 8, 3, 3, 1, 1, "-", "c"}}, {
     1, {4, 8, 3, 4, 0, 0, "-", "c"}}, {3, {4, 8, 3, 1, 2, 1, "-", "+"}}, {
     2, {4, 8, 3, 1, 2, 1, "-", "-"}}, {3, {4, 8, 3, 2, 0, 2, "-", "+"}}, {
     2, {4, 8, 3, 2, 0, 2, "-", "-"}}, {5, {4, 8, 3, 2, 1, 0, "-", "c"}}, {
     2, {4, 8, 3, 0, 2, 0, "-", "+"}}, {1, {4, 8, 3, 0, 2, 0, "-", "-"}}, {
     3, {4, 8, 3, 1, 0, 1, "-", "+"}}, {3, {4, 8, 3, 1, 0, 1, "-", "-"}}, {
     1, {4, 8, 2, 4, 0, 4, "+", "+"}}, {1, {4, 8, 2, 4, 1, 2, "+", "c"}}, {
     1, {4, 8, 2, 4, 2, 0, "+", "c"}}, {3, {4, 8, 2, 2, 2, 2, "+", "+"}}, {
     1, {4, 8, 2, 3, 0, 3, "+", "+"}}, {3, {4, 8, 2, 3, 0, 3, "+", "-"}}, {
     1, {4, 8, 2, 2, 3, 0, "+", "c"}}, {6, {4, 8, 2, 3, 1, 1, "+", "c"}}, {
     2, {4, 8, 2, 4, 0, 0, "+", "c"}}, {2, {4, 8, 2, 0, 4, 0, "+", "+"}}, {
     4, {4, 8, 2, 1, 2, 1, "+", "+"}}, {5, {4, 8, 2, 1, 2, 1, "+", "-"}}, {
     10, {4, 8, 2, 2, 0, 2, "+", "+"}}, {3, {4, 8, 2, 2, 0, 2, "+", "-"}}, {
     8, {4, 8, 2, 2, 1, 0, "+", "c"}}, {7, {4, 8, 2, 0, 2, 0, "+", "+"}}, {
     2, {4, 8, 2, 0, 2, 0, "+", "-"}}, {3, {4, 8, 2, 1, 0, 1, "+", "+"}}, {
     8, {4, 8, 2, 1, 0, 1, "+", "-"}}, {4, {4, 8, 2, 0, 0, 0, "+", "+"}}, {
     1, {4, 8, 1, 4, 1, 2, "-", "c"}}, {1, {4, 8, 1, 5, 0, 1, "-", "c"}}, {
     1, {4, 8, 1, 2, 2, 2, "-", "+"}}, {1, {4, 8, 1, 2, 2, 2, "-", "-"}}, {
     2, {4, 8, 1, 3, 0, 3, "-", "+"}}, {1, {4, 8, 1, 3, 0, 3, "-", "-"}}, {
     2, {4, 8, 1, 2, 3, 0, "-", "c"}}, {6, {4, 8, 1, 3, 1, 1, "-", "c"}}, {
     2, {4, 8, 1, 4, 0, 0, "-", "c"}}, {6, {4, 8, 1, 1, 2, 1, "-", "+"}}, {
     4, {4, 8, 1, 1, 2, 1, "-", "-"}}, {4, {4, 8, 1, 2, 0, 2, "-", "+"}}, {
     5, {4, 8, 1, 2, 0, 2, "-", "-"}}, {11, {4, 8, 1, 2, 1, 0, "-", "c"}}, {
     3, {4, 8, 1, 0, 2, 0, "-", "+"}}, {3, {4, 8, 1, 0, 2, 0, "-", "-"}}, {
     7, {4, 8, 1, 1, 0, 1, "-", "+"}}, {4, {4, 8, 1, 1, 0, 1, "-", "-"}}, {
     1, {4, 8, 1, 0, 0, 0, "-", "-"}}, {1, {4, 8, 0, 4, 0, 4, "+", "+"}}, {
     1, {4, 8, 0, 4, 2, 0, "+", "c"}}, {2, {4, 8, 0, 2, 2, 2, "+", "+"}}, {
     2, {4, 8, 0, 3, 0, 3, "+", "-"}}, {3, {4, 8, 0, 3, 1, 1, "+", "c"}}, {
     1, {4, 8, 0, 4, 0, 0, "+", "c"}}, {2, {4, 8, 0, 0, 4, 0, "+", "+"}}, {
     1, {4, 8, 0, 1, 2, 1, "+", "+"}}, {3, {4, 8, 0, 1, 2, 1, "+", "-"}}, {
     7, {4, 8, 0, 2, 0, 2, "+", "+"}}, {1, {4, 8, 0, 2, 0, 2, "+", "-"}}, {
     3, {4, 8, 0, 2, 1, 0, "+", "c"}}, {5, {4, 8, 0, 0, 2, 0, "+", "+"}}, {
     1, {4, 8, 0, 0, 2, 0, "+", "-"}}, {5, {4, 8, 0, 1, 0, 1, "+", "-"}}, {
     4, {4, 8, 0, 0, 0, 0, "+", "+"}}},
    SelectWithContents->True,
    Selectable->False]}], ";"}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.972970449881678*^9, 3.9729704944763002`*^9}, {
  3.972970624676496*^9, 3.972970626713932*^9}, {3.972971309404982*^9, 
  3.972971311153006*^9}, {3.9729714797386713`*^9, 3.972971506911907*^9}, {
  3.972971672625352*^9, 3.972971675364348*^9}, {3.972975755635476*^9, 
  3.972975755874978*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"09d85147-14d4-4825-bd2c-fb1aa1dfba9e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"PrettyTable$SU4", "[", "data_", "]"}], ":=", 
  RowBox[{
   RowBox[{"SortBy", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "1"}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", 
            RowBox[{"{", 
             RowBox[{"2", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", 
           RowBox[{"2", ",", "7"}], "]"}], "]"}], ",", 
         SubscriptBox[
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", 
             RowBox[{"{", 
              RowBox[{"4", ",", "5", ",", "6"}], "}"}]}], "]"}], "]"}], 
          RowBox[{"#", "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "8"}], "]"}], "]"}]]}], "}"}], "&"}], "/@", 
      "data"}], ",", 
     RowBox[{
      RowBox[{"#", "[", 
       RowBox[{"[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4", ",", "5", ",", "2", ",", "1"}], "}"}], "]"}], 
       "]"}], "&"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"TableForm", "[", 
     RowBox[{"#", ",", " ", 
      RowBox[{"TableDepth", "->", "2"}], ",", 
      RowBox[{"TableHeadings", "->", 
       RowBox[{"{", 
        RowBox[{"None", ",", 
         RowBox[{"{", 
          RowBox[{
          "\"\<deg\>\"", ",", "\"\<n\>\"", ",", 
           "\"\<{\[CapitalDelta], l}\>\"", ",", "\"\<\[ScriptCapitalP]\>\"", 
           ",", "\"\<{\!\(\*SubscriptBox[\(\[Lambda]\), \(1\)]\), \
\!\(\*SubscriptBox[\(\[Lambda]\), \(2\)]\), \!\(\*SubscriptBox[\(\[Lambda]\), \
\(3\)]\)\!\(\*SubscriptBox[\(}\), \(\[ScriptCapitalC]\)]\)\>\""}], "}"}]}], 
        "}"}]}]}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9729710716892*^9, 3.972971087428846*^9}, {
  3.9729711246176033`*^9, 3.972971164278185*^9}, {3.972971236922917*^9, 
  3.972971237983858*^9}, {3.972971351899025*^9, 3.972971360974203*^9}, {
  3.9729716847361917`*^9, 3.972971689372188*^9}, {3.9729759587483683`*^9, 
  3.97297595887169*^9}},ExpressionUUID->"f4c80fec-e869-4356-9836-\
94648b343fe4"],

Cell[BoxData[
 RowBox[{"PrettyTable$SU4", "[", "spectrum$GFVSU4", "]"}]], "Input",
 CellChangeTimes->{{3.97297124581312*^9, 3.972971246879333*^9}, {
  3.972971364254429*^9, 3.972971365376308*^9}, {3.972971691760969*^9, 
  3.972971693188558*^9}, {3.9729758276940937`*^9, 3.9729758558303537`*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"576cd32f-6c4f-4b99-abb1-b7154bcb2f05"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1200, 663.75},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"14.1 for Linux x86 (64-bit) (July 16, 2024)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"8dac1140-6011-4a2b-9590-26b7f53a5f60"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 335, 9, 67, "Chapter",ExpressionUUID->"fe05c99e-9d8a-44b4-95af-33952871a75d"],
Cell[914, 33, 3270, 86, 230, "Text",ExpressionUUID->"032121a4-ac47-43d9-a273-b30a1f531743"],
Cell[CellGroupData[{
Cell[4209, 123, 302, 9, 65, "Section",ExpressionUUID->"09a33be1-435f-4435-a676-cd17dcfe6a70"],
Cell[4514, 134, 1350, 36, 118, "Text",ExpressionUUID->"ddf6611e-ac05-413e-8ae3-8cc7f0dcea8a"],
Cell[5867, 172, 9189, 148, 48, "Input",ExpressionUUID->"f990563d-1d22-49cd-871f-0d1f35748991",
 InitializationCell->True],
Cell[15059, 322, 1771, 50, 51, "Input",ExpressionUUID->"5af11d3a-a23c-4a94-adac-7e8f26805a04"],
Cell[16833, 374, 225, 3, 29, "Input",ExpressionUUID->"431072bf-c91c-468a-9115-7853ef4a89fe"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17095, 382, 382, 11, 65, "Section",ExpressionUUID->"97e32897-ad96-4b32-ad16-713d2e280ea3"],
Cell[17480, 395, 1142, 30, 74, "Text",ExpressionUUID->"fa10864d-709a-4f49-8826-a1bd88cd032d"],
Cell[18625, 427, 25594, 372, 48, "Input",ExpressionUUID->"9ff4aa59-2ca1-4af3-a050-201ef39c8cfd",
 InitializationCell->True],
Cell[44222, 801, 2129, 59, 53, "Input",ExpressionUUID->"a6348cd6-400a-46db-ac3d-a42e50111d47"],
Cell[46354, 862, 279, 5, 29, "Input",ExpressionUUID->"b5888924-87ef-4acc-b1fc-9f16b70941fb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46670, 872, 428, 11, 65, "Section",ExpressionUUID->"15ed2376-9ae9-40a5-b9fa-784e6c294a71"],
Cell[47101, 885, 1260, 33, 74, "Text",ExpressionUUID->"8eaf61e4-0bc9-427a-9087-9c6beabc3b27"],
Cell[48364, 920, 14963, 212, 48, "Input",ExpressionUUID->"09d85147-14d4-4825-bd2c-fb1aa1dfba9e",
 InitializationCell->True],
Cell[63330, 1134, 2239, 59, 53, "Input",ExpressionUUID->"f4c80fec-e869-4356-9836-94648b343fe4"],
Cell[65572, 1195, 374, 5, 29, "Input",ExpressionUUID->"576cd32f-6c4f-4b99-abb1-b7154bcb2f05"]
}, Open  ]]
}, Open  ]]
}
]
*)


